Top tree amplitudes for higher order calculations

We present compact analytic results for tree-level amplitudes containing a $t \bar{t}$ pair accompanied by up to four massless partons, $t \bar{t}gg$, $t \bar{t}ggg$, $t \bar{t}gggg$, $t \bar{t}q\bar{q}$, $t \bar{t}q\bar{q}g$, $t \bar{t}q\bar{q}gg$ and $t\bar{t}q\bar{q}q^\prime \bar{q}^\prime$. The results, obtained using BCFW on-shell recursion, are based both on previous published results and on the new calculations performed in this paper. These amplitudes are sufficient to calculate the production of a $t\bar{t}$ pair and zero, one, or two light parton jets, with the option to include the tree-level decays $t \to b \nu e^+$ and $\bar{t} \to \bar{b} e^- \bar{\nu}$ efficiently. Our results are part of the NNLO corrections to $t \bar{t}$ production including the decay correlations for on-shell top quarks.

==> anc/2q3g.f <==
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::n6,n7
      complex(dp):: 
     & r345(2,2,2,2,2),r435(2,2,2,2,2),r453(2,2,2,2,2),
     & r354(2,2,2,2,2),r534(2,2,2,2,2),r543(2,2,2,2,2)
      real(dp):: p(mxpart,4),mtsq,mt,
     & s16,s27,sqrts,sina,cosa,sinb,cosb,pnew(mxpart,4)
      real(dp), parameter:: pi=3.1415926535897932384626433832795028842d0
      integer::h1,h2,h3,h4,h5
      real(dp) :: HH0,HH1,HH2,mmsq,as,gsq,avegg,target
      real(dp):: xn=3d0,xnsq

      p(:,:)=0
      
! target checking point: g g -> t t~ g 
!particle 0
      p(4,4)=-175d0
      p(4,1)=-0d0
      p(4,2)=-0d0
      p(4,3)=-175d0
!particle 1
      p(3,4)=-175d0
      p(3,1)=-0d0
      p(3,2)=-0d0
      p(3,3)=-(-175d0)
!particle 2
      p(1,4)=173.21344793516735d0
      p(1,1)=0.81324414129674993d0
      p(1,2)=0.040969308724462965d0
      p(1,3)=0.72897261355658904d0
!particle 3
      p(2,4)=173.24006656935777d0
      p(2,1)=1.3969951754715495d0
      p(2,2)=2.7141302584843792d0
      p(2,3)=-1.0480774662165111d0
!particle 4
      p(5,4)=3.546485495474903d0
      p(5,1)=-2.2102393167683023d0
      p(5,2)=-2.7550995672088407d0
      p(5,3)=0.31910485265992206d0
      target=0.37377794871335474d0

      pnew=p
      sqrts=1d3

!     null vector n6    
      n6=6
      sina=-0.1234566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.4523453666d0
      cosb=sqrt(1d0-sinb**2)
      pnew(n6,4)=+sqrts/2d0      
      pnew(n6,1)=-sqrts/2d0*cosa*sinb
      pnew(n6,2)=+sqrts/2d0*cosa*cosb      
      pnew(n6,3)=-sqrts/2d0*sina      

!      null vector n7
      n7=7
      sina=-0.34566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.3453666d0
      cosb=sqrt(1d0-sinb**2)
      pnew(n7,4)=+sqrts/2d0      
      pnew(n7,1)=-sqrts/2d0*cosa*sinb
      pnew(n7,2)=+sqrts/2d0*cosa*cosb      
      pnew(n7,3)=-sqrts/2d0*sina      

!     Flatify
      n6=6
      n7=7
      mtsq=pnew(1,4)**2-pnew(1,1)**2-pnew(1,2)**2-pnew(1,3)**2
      mt=sqrt(mtsq)
      s16=2*(pnew(1,4)*pnew(n6,4)-pnew(1,1)*pnew(n6,1)
     &      -pnew(1,2)*pnew(n6,2)-pnew(1,3)*pnew(n6,3))
      s27=2*(pnew(2,4)*pnew(n7,4)-pnew(2,1)*pnew(n7,1)
     &      -pnew(2,2)*pnew(n7,2)-pnew(2,3)*pnew(n7,3))
      
      pnew(1,:)=pnew(1,:)-mtsq/s16*pnew(n6,:)
      pnew(2,:)=pnew(2,:)-mtsq/s27*pnew(n7,:)
      call spinoru(7,pnew,za,zb)

! construct all permutations
      call autoconstructampggg(1,2,3,4,5,n6,n7,mt,za,zb,r345)
      call autoconstructampggg(1,2,3,5,4,n6,n7,mt,za,zb,r354)
      call autoconstructampggg(1,2,4,5,3,n6,n7,mt,za,zb,r453)
      call autoconstructampggg(1,2,4,3,5,n6,n7,mt,za,zb,r435)
      call autoconstructampggg(1,2,5,3,4,n6,n7,mt,za,zb,r534)
      call autoconstructampggg(1,2,5,4,3,n6,n7,mt,za,zb,r543)
      
! now check squared matrix element 
      HH0=0d0
      HH1=0d0
      HH2=0d0
      do h1=1,2
      do h2=1,2
      do h3=1,2
      do h4=1,2
      do h5=1,2
      
      HH2=HH2
     & +abs(r345(h1,h2,h3,h4,h5))**2+abs(r354(h1,h2,h3,h4,h5))**2
     & +abs(r453(h1,h2,h3,h4,h5))**2+abs(r435(h1,h2,h3,h4,h5))**2
     & +abs(r534(h1,h2,h3,h4,h5))**2+abs(r543(h1,h2,h3,h4,h5))**2
     
      HH1=HH1-real(
     &+conjg(r345(h1,h2,h3,h4,h5))*(2*r345(h1,h2,h3,h4,h5)+r354(h1,h2,h3,h4,h5)
     &                               +r435(h1,h2,h3,h4,h5)-r543(h1,h2,h3,h4,h5))
     &+conjg(r453(h1,h2,h3,h4,h5))*(2*r453(h1,h2,h3,h4,h5)+r435(h1,h2,h3,h4,h5)
     &                               +r543(h1,h2,h3,h4,h5)-r354(h1,h2,h3,h4,h5))
     &+conjg(r534(h1,h2,h3,h4,h5))*(2*r534(h1,h2,h3,h4,h5)+r543(h1,h2,h3,h4,h5)
     &                               +r354(h1,h2,h3,h4,h5)-r435(h1,h2,h3,h4,h5))
     &+conjg(r354(h1,h2,h3,h4,h5))*(2*r354(h1,h2,h3,h4,h5)+r345(h1,h2,h3,h4,h5)
     &                               +r534(h1,h2,h3,h4,h5)-r453(h1,h2,h3,h4,h5))
     &+conjg(r543(h1,h2,h3,h4,h5))*(2*r543(h1,h2,h3,h4,h5)+r534(h1,h2,h3,h4,h5)
     &                               +r453(h1,h2,h3,h4,h5)-r345(h1,h2,h3,h4,h5))
     &+conjg(r435(h1,h2,h3,h4,h5))*(2*r435(h1,h2,h3,h4,h5)+r453(h1,h2,h3,h4,h5)
     &                               +r345(h1,h2,h3,h4,h5)-r534(h1,h2,h3,h4,h5)))
      
      HH0=HH0+abs(
     &  r345(h1,h2,h3,h4,h5)+r354(h1,h2,h3,h4,h5)+r453(h1,h2,h3,h4,h5)
     & +r435(h1,h2,h3,h4,h5)+r534(h1,h2,h3,h4,h5)+r543(h1,h2,h3,h4,h5))**2
      enddo
      enddo
      enddo
      enddo
      enddo
      
      xnsq=xn**2
      mmsq=(xn**2-1d0)/xn**2*(HH0+xnsq*HH1+xnsq**2*HH2)
      
      as=0.118d0
      gsq=4d0*pi*as
      avegg=0.25d0/(xn**2-1d0)**2
            
! overall factors of g, averaging
      mmsq=mmsq*gsq**3*avegg
      
      write(6,*) '2q3g: mmsq,target,ratio',mmsq,target,mmsq/target

      stop
      end


==> anc/2q4g.f <==
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::j,k,n7,n8
      complex(dp):: allperms(24,2,2,2,2,2,2),bit(2,2,2,2,2,2)
      integer, parameter :: pp(24,4) = reshape((/
     & 3,3,3,3,3,3,4,4,4,4,4,4,5,5,5,5,5,5,6,6,6,6,6,6,
     & 4,4,5,5,6,6,5,5,6,6,3,3,6,6,3,3,4,4,3,3,4,4,5,5,
     & 5,6,4,6,4,5,6,3,5,3,5,6,3,4,6,4,6,3,4,5,3,5,3,4,
     & 6,5,6,4,5,4,3,6,3,5,6,5,4,3,4,6,3,6,5,4,5,3,4,3/),(/24,4/))
      integer jj(3:6,3:6,3:6,3:6),jj3,jj4,jj5,jj6
      real(dp) ::  HH0,HH1,HH2,HH3,mmsq,as,gsq,avegg,target 
      real(dp):: p(mxpart,4),mtsq,mt,s17,s28,
     & sqrts,sina,cosa,sinb,cosb
      real(dp), parameter:: pi=2*asin(1d0), zip=0._dp
      integer::h1,h2,h3,h4,h5,h6
      real(dp):: xn=3d0,xnsq
      
      p(:,:)=0

! target checking point: g g -> t t~ g g 
!particle 0
      p(4,4)=-175d0
      p(4,1)=-0d0
      p(4,2)=-0d0
      p(4,3)=-175d0
!particle 1
      p(3,4)=-175d0
      p(3,1)=-0d0
      p(3,2)=-0d0
      p(3,3)=-(-175d0)
!particle 2
      p(1,4)=173.22375117596923d0
      p(1,1)=0.84455903817735023d0
      p(1,2)=-1.2754894888238857d0
      p(1,3)=1.5568294926010906d0
! particle 3
      p(2,4)=173.21611151873847d0
      p(2,1)=1.2741740046498535d0
      p(2,2)=-0.044652776402514027d0
      p(2,3)=0.70119641148173417d0
!particle 4
      p(5,4)=1.4515853364620754d0
      p(5,1)=-1.2510891390774534d0
      p(5,2)=0.17437431624319025d0
      p(5,3)=-0.7151709956009632d0
!particle 5
      p(6,4)=2.1085519688302377d0
      p(6,1)=-0.86764390374975064d0
      p(6,2)=1.1457679489832095d0
      p(6,3)=-1.542854908481861d0
      target=18.170689020968897d0

      sqrts=1d3
!     null vector n7
      n7=7
      sina=-0.1234566d0
      cosa=sqrt(1-sina**2)
      sinb=-0.7523453666d0
      cosb=sqrt(1-sinb**2)
      p(n7,4)=+sqrts/2d0      
      p(n7,1)=-sqrts/2d0*cosa*sinb
      p(n7,2)=+sqrts/2d0*cosa*cosb      
      p(n7,3)=-sqrts/2d0*sina      

!      null vector n8
      n8=8
      sina=-0.34566d0
      cosa=sqrt(1-sina**2)
      sinb=-0.53453666d0
      cosb=sqrt(1-sinb**2)
      p(n8,4)=+sqrts/2d0      
      p(n8,1)=-sqrts/2d0*cosa*sinb
      p(n8,2)=+sqrts/2d0*cosa*cosb      
      p(n8,3)=-sqrts/2d0*sina      
      
      mtsq=p(1,4)**2-p(1,1)**2-p(1,2)**2-p(1,3)**2
      mt=sqrt(mtsq)

      !     Flatify
      n7=7
      n8=8
      mtsq=p(1,4)**2-p(1,1)**2-p(1,2)**2-p(1,3)**2
      mt=sqrt(mtsq)

      s17=2*(p(1,4)*p(n7,4)-p(1,1)*p(n7,1)
     &      -p(1,2)*p(n7,2)-p(1,3)*p(n7,3))
      s28=2*(p(2,4)*p(n8,4)-p(2,1)*p(n8,1)
     &      -p(2,2)*p(n8,2)-p(2,3)*p(n8,3))
      p(1,:)=p(1,:)-mtsq/s17*p(n7,:)
      p(2,:)=p(2,:)-mtsq/s28*p(n8,:)

      call spinoru(8,p,za,zb)

      do k=1,24
      call autoconstructampgggg(1,2,pp(k,1),pp(k,2),pp(k,3),pp(k,4),7,8,mt,za,zb,bit)
      allperms(k,:,:,:,:,:,:)=bit(:,:,:,:,:,:)
      enddo

! set up pointers from orderings to computed amplitudes     
!     & 3,3,3,3,3,3,4,4,4,4,4,4,5,5,5,5,5,5,6,6,6,6,6,6,
!     & 4,4,5,5,6,6,5,5,6,6,3,3,6,6,3,3,4,4,3,3,4,4,5,5,
!     & 5,6,4,6,4,5,6,3,5,3,5,6,3,4,6,4,6,3,4,5,3,5,3,4,
!     & 6,5,6,4,5,4,3,6,3,5,6,5,4,3,4,6,3,6,5,4,5,3,4,3

      jj(3,4,5,6)=1
      jj(3,4,6,5)=2
      jj(3,5,4,6)=3
      jj(3,5,6,4)=4
      jj(3,6,4,5)=5
      jj(3,6,5,4)=6
      
      jj(4,5,6,3)=7
      jj(4,5,3,6)=8
      jj(4,6,5,3)=9
      jj(4,6,3,5)=10
      jj(4,3,5,6)=11
      jj(4,3,6,5)=12
      
      jj(5,6,3,4)=13
      jj(5,6,4,3)=14
      jj(5,3,6,4)=15
      jj(5,3,4,6)=16
      jj(5,4,6,3)=17
      jj(5,4,3,6)=18
      
      jj(6,3,4,5)=19
      jj(6,3,5,4)=20
      jj(6,4,3,5)=21
      jj(6,4,5,3)=22
      jj(6,5,3,4)=23
      jj(6,5,4,3)=24
      
      HH0=0d0
      HH1=0d0
      HH2=0d0
      HH3=0d0
c--- construct quantities appearing in color decomposition
      do h1=1,2
      do h2=1,2
      do h3=1,2
      do h4=1,2
      do h5=1,2
      do h6=1,2

      do k=1,24
      jj3=pp(k,1)
      jj4=pp(k,2)
      jj5=pp(k,3)
      jj6=pp(k,4)
      HH3=HH3+abs(allperms(k,h1,h2,h3,h4,h5,h6))**2
      HH2=HH2+real(conjg(allperms(k,h1,h2,h3,h4,h5,h6))*(
     & -3*allperms(jj(jj3,jj4,jj5,jj6),h1,h2,h3,h4,h5,h6)
     & -allperms(jj(jj3,jj4,jj6,jj5),h1,h2,h3,h4,h5,h6)
     & -allperms(jj(jj3,jj5,jj4,jj6),h1,h2,h3,h4,h5,h6)
     & -allperms(jj(jj4,jj3,jj5,jj6),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj3,jj6,jj5,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj4,jj3,jj6),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj6,jj3,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj6,jj4,jj3),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj6,jj4,jj5,jj3),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj6,jj5,jj3,jj4),h1,h2,h3,h4,h5,h6)),dp)
      HH1=HH1+real(conjg(allperms(k,h1,h2,h3,h4,h5,h6))*(
     & +3*allperms(jj(jj3,jj4,jj5,jj6),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj3,jj4,jj6,jj5),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj3,jj5,jj4,jj6),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj4,jj3,jj5,jj6),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj3,jj5,jj6,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj3,jj6,jj4,jj5),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj4,jj3,jj6,jj5),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj4,jj5,jj3,jj6),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj3,jj4,jj6),h1,h2,h3,h4,h5,h6)),dp)
      HH1=HH1-real(conjg(allperms(k,h1,h2,h3,h4,h5,h6))*(
     & +3*allperms(jj(jj6,jj5,jj4,jj3),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj5,jj6,jj4,jj3),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj6,jj4,jj5,jj3),h1,h2,h3,h4,h5,h6)
     & +2*allperms(jj(jj6,jj5,jj3,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj4,jj6,jj5,jj3),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj4,jj6,jj3),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj5,jj6,jj3,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj6,jj3,jj5,jj4),h1,h2,h3,h4,h5,h6)
     & +allperms(jj(jj6,jj4,jj3,jj5),h1,h2,h3,h4,h5,h6)),dp)
      do j=1,24
      HH0=HH0-real(conjg(allperms(k,h1,h2,h3,h4,h5,h6))*allperms(j,h1,h2,h3,h4,h5,h6),dp)
      enddo
      enddo

      enddo
      enddo
      enddo
      enddo
      enddo
      enddo
      
      xnsq=xn**2
      mmsq=(xn**2-1d0)/xn**3*(HH0+xnsq*HH1+xnsq**2*HH2+xnsq**3*HH3)
      
      as=0.118d0
      gsq=4d0*pi*as
      avegg=0.25d0/(xn**2-1d0)**2
            
! overall factors of g, averaging
      mmsq=mmsq*gsq**4*avegg/2d0
      
      write(6,*) '2q4g: mmsq,target,ratio',mmsq,target,mmsq/target
            
      stop
      end


==> anc/4q1g.f <==
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::n6,n7,h1,h2,h3,h4,h5
      complex(dp):: 
     & A12345(2,2,2,2,2),A12534(2,2,2,2,2),A12354(2,2,2,2,2),A3(2,2,2,2,2)
      real(dp):: mtsq,mt,s16,s27,p(mxpart,4),
     & sqrts,sina,cosa,sinb,cosb
      real(dp) :: mmsq,as,gsq,aveqq,target
      real(dp):: xn=3d0,xnsq

      real(dp), parameter:: pi=2*asin(1d0), zip=0._dp
      
      p(:,:)=0
      
! target checking point: u u~ -> t t~ g 
!particle 0
      p(4,4)=-175d0
      p(4,1)=-0d0
      p(4,2)=-0d0
      p(4,3)=-175d0
!particle 1
      p(3,4)=-175d0
      p(3,1)=-0d0
      p(3,2)=-0d0
      p(3,3)=-(-175d0)
!particle 2
      p(1,4)=173.21344793516735d0
      p(1,1)=0.81324414129674993d0
      p(1,2)=0.040969308724462965d0
      p(1,3)=0.72897261355658904d0
!particle 3
      p(2,4)=173.24006656935777d0
      p(2,1)=1.3969951754715495d0
      p(2,2)=2.7141302584843792d0
      p(2,3)=-1.0480774662165111d0
!particle 4
      p(5,4)=3.546485495474903d0
      p(5,1)=-2.2102393167683023d0
      p(5,2)=-2.7550995672088407d0
      p(5,3)=0.31910485265992206d0
      target=0.27217505655372076d0
      
      sqrts=1d3

!     null vector n7
      n7=7
      sina=-0.1234566d0
      cosa=sqrt(1._dp-sina**2)
      sinb=-0.7523453666d0
      cosb=sqrt(1._dp-sinb**2)
      p(n7,4)=+sqrts/2d0      
      p(n7,1)=-sqrts/2d0*cosa*sinb
      p(n7,2)=+sqrts/2d0*cosa*cosb      
      p(n7,3)=-sqrts/2d0*sina      

!      null vector n6
      n6=6
      sina=-0.34566d0
      cosa=sqrt(1._dp-sina**2)
      sinb=-0.53453666d0
      cosb=sqrt(1._dp-sinb**2)
      p(n6,4)=+sqrts/2d0      
      p(n6,1)=-sqrts/2d0*cosa*sinb
      p(n6,2)=+sqrts/2d0*cosa*cosb      
      p(n6,3)=-sqrts/2d0*sina

      mtsq=p(1,4)**2-p(1,1)**2-p(1,2)**2-p(1,3)**2
      mt=sqrt(mtsq)
      
      s16=2*(p(6,4)*p(1,4)-p(6,1)*p(1,1)
     & -p(6,2)*p(1,2)-p(6,3)*p(1,3))
      s27=2*(p(7,4)*p(2,4)-p(7,1)*p(2,1)
     & -p(7,2)*p(2,2)-p(7,3)*p(2,3))
      p(1,:)=p(1,:)-mtsq/s16*p(6,:)
      p(2,:)=p(2,:)-mtsq/s27*p(7,:)
      call spinoru(7,p,za,zb)
      
! positive helicity gluon
      call autoconstructampqag(1,2,3,4,5,6,7,mt,za,zb,.false.,A12345)
      call autoconstructampqag(2,1,4,3,5,7,6,mt,zb,za,.true.,A12534)

      call autoconstructamp354(1,2,3,4,5,6,7,mt,za,zb,.false.,A12354)
      
! negative helicity gluon
      call autoconstructampqag(1,2,3,4,5,6,7,mt,za,zb,.false.,A12345)
      call autoconstructampqag(2,1,4,3,5,7,6,mt,zb,za,.true.,A12534)

      call autoconstructamp354(1,2,3,4,5,6,7,mt,za,zb,.false.,A12354)

! remaining amplitude related to those already calculated
      A3=A12345+A12534+A12354
      
! now check squared matrix element
      xnsq=xn**2

      mmsq=0d0
      do h1=1,2
      do h2=1,2
      do h3=1,2
      h4=3-h3
      do h5=1,2
      
      mmsq=mmsq
     & +abs(A12345(h1,h2,h3,h4,h5))**2+abs(A12534(h1,h2,h3,h4,h5))**2
     & +1d0/xnsq*(abs(A3(h1,h2,h3,h4,h5))**2+abs(A12354(h1,h2,h3,h4,h5))**2
     &          -2d0*abs(A12345(h1,h2,h3,h4,h5)+A12534(h1,h2,h3,h4,h5))**2)
      
      enddo
      enddo
      enddo
      enddo
      
      mmsq=mmsq*(xnsq-1d0)*xn
      
      as=0.118d0
      gsq=4d0*pi*as
      aveqq=0.25d0/xn**2
            
! overall factors of g, averaging
      mmsq=mmsq*gsq**3*aveqq
      
      write(6,*) '4q1g: mmsq,target,ratio',mmsq,target,mmsq/target

      stop
      end


==> anc/4q2g.f <==
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::n7,n8,h1,h2,h3,h4,h5,h6
      complex(dp):: 
     & AA4(2,2,2,2,2,2),AA6(2,2,2,2,2,2),BB4(2,2,2,2,2,2),BB6(2,2,2,2,2,2),
     & AA1(2,2,2,2,2,2),AA2(2,2,2,2,2,2),BB1(2,2,2,2,2,2),BB2(2,2,2,2,2,2),
     & AA3(2,2,2,2,2,2),AA5(2,2,2,2,2,2),BB3(2,2,2,2,2,2),BB5(2,2,2,2,2,2),
     & A123456(2,2,2,2,2,2),A123465(2,2,2,2,2,2),A125634(2,2,2,2,2,2),A126534(2,2,2,2,2,2),
     & A123564(2,2,2,2,2,2),A123654(2,2,2,2,2,2),A125346(2,2,2,2,2,2),A126345(2,2,2,2,2,2),
     & A123546(2,2,2,2,2,2),A123645(2,2,2,2,2,2),A126354(2,2,2,2,2,2),A125364(2,2,2,2,2,2)
      real(dp):: p(mxpart,4),mtsq,mt,s17,s28,
     & sqrts,sina,cosa,sinb,cosb,mmsq0,mmsq1,mmsq2,mmsq3,mmsq,as,gsq,aveqq,target
      real(dp):: xn=3d0,xnsq

      real(dp), parameter:: pi=3.1415926535897932384626433832795028842d0
      
      p(:,:)=0

! target checking point: u u~ -> t t~ g g
!particle 0
      p(4,4)=-175d0
      p(4,1)=-0d0
      p(4,2)=-0d0
      p(4,3)=-175d0
!particle 1
      p(3,4)=-175d0
      p(3,1)=-0d0
      p(3,2)=-0d0
      p(3,3)=-(-175d0)
!particle 2
      p(1,4)=173.22375117596923d0
      p(1,1)=0.84455903817735023d0
      p(1,2)=-1.2754894888238857d0
      p(1,3)=1.5568294926010906d0
! particle 3
      p(2,4)=173.21611151873847d0
      p(2,1)=1.2741740046498535d0
      p(2,2)=-0.044652776402514027d0
      p(2,3)=0.70119641148173417d0
!particle 4
      p(5,4)=1.4515853364620754d0
      p(5,1)=-1.2510891390774534d0
      p(5,2)=0.17437431624319025d0
      p(5,3)=-0.7151709956009632d0
!particle 5
      p(6,4)=2.1085519688302377d0
      p(6,1)=-0.86764390374975064d0
      p(6,2)=1.1457679489832095d0
      p(6,3)=-1.542854908481861d0
      target=10.617977240813568d0

      sqrts=1d3
!     null vector n7
      n7=7
      sina=-0.1234566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.7523453666d0
      cosb=sqrt(1d0-sinb**2)
      p(n7,4)=+sqrts/2d0      
      p(n7,1)=-sqrts/2d0*cosa*sinb
      p(n7,2)=+sqrts/2d0*cosa*cosb      
      p(n7,3)=-sqrts/2d0*sina      

!      null vector n8
      n8=8
      sina=-0.34566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.53453666d0
      cosb=sqrt(1d0-sinb**2)
      p(n8,4)=+sqrts/2d0      
      p(n8,1)=-sqrts/2d0*cosa*sinb
      p(n8,2)=+sqrts/2d0*cosa*cosb      
      p(n8,3)=-sqrts/2d0*sina      
      
      mtsq=p(1,4)**2-p(1,1)**2-p(1,2)**2-p(1,3)**2
      mt=sqrt(mtsq)

      !     Flatify
      n7=7
      n8=8

      s17=2*(p(1,4)*p(n7,4)-p(1,1)*p(n7,1)
     &      -p(1,2)*p(n7,2)-p(1,3)*p(n7,3))
      s28=2*(p(2,4)*p(n8,4)-p(2,1)*p(n8,1)
     &      -p(2,2)*p(n8,2)-p(2,3)*p(n8,3))
      p(1,:)=p(1,:)-mtsq/s17*p(n7,:)
      p(2,:)=p(2,:)-mtsq/s28*p(n8,:)

      call spinoru(8,p,za,zb)

! fill Melia-type amplitudes
      call autoconstructamp3456(1,2,3,4,5,6,7,8,mt,za,zb,.false.,.false.,A123456)
      call autoconstructamp3456(1,2,3,4,6,5,7,8,mt,za,zb,.true.,.false.,A123465)
      call autoconstructamp3456(2,1,4,3,6,5,8,7,mt,zb,za,.true.,.true.,A125634)
      call autoconstructamp3456(2,1,4,3,5,6,8,7,mt,zb,za,.false.,.true.,A126534)

      call autoconstructamp3564(1,2,3,4,5,6,7,8,mt,za,zb,.false.,.false.,A123564)
      call autoconstructamp3564(1,2,3,4,6,5,7,8,mt,za,zb,.true.,.false.,A123654)

      call autoconstructamp5346(1,2,3,4,5,6,7,8,mt,za,zb,.false.,.false.,A125346)
      call autoconstructamp5346(1,2,3,4,6,5,7,8,mt,za,zb,.true.,.false.,A126345)
      
      call autoconstructamp3546(1,2,3,4,5,6,7,8,mt,za,zb,.false.,.false.,A123546)
      call autoconstructamp3546(1,2,3,4,6,5,7,8,mt,za,zb,.true.,.false.,A123645)

      call autoconstructamp6354(1,2,3,4,5,6,7,8,mt,za,zb,.false.,.false.,A126354)
      call autoconstructamp6354(1,2,3,4,6,5,7,8,mt,za,zb,.true.,.false.,A125364)

! fill canonical amplitudes from Melia-type ones according to translation rules,
! c.f. Eq. (7.21)
      AA1=A123465
      AA2=A126534
      AA3=A126345
      AA4=-A126534-A126354-A126345-A123654-A123645-A123465
      AA5=-A123564
      AA6=A125364+A123564+A123654+A123645

      BB1=A123456
      BB2=A125634
      BB3=A125346
      BB4=-A125634-A125364-A125346-A123564-A123546-A123456
      BB5=-A123654
      BB6=A126354+A123654+A123564+A123546

! construct quantities appearing in squared amplitudes
      mmsq0=0d0     
      mmsq1=0d0     
      mmsq2=0d0     
      mmsq3=0d0     
      do h1=1,2
      do h2=1,2
      do h3=1,2
      h4=3-h3
      do h5=1,2
      do h6=1,2
      mmsq0=mmsq0
     & +abs(AA1(h1,h2,h3,h4,h5,h6))**2+abs(BB1(h1,h2,h3,h4,h5,h6))**2
     & +abs(AA2(h1,h2,h3,h4,h5,h6))**2+abs(BB2(h1,h2,h3,h4,h5,h6))**2
     & +abs(AA3(h1,h2,h3,h4,h5,h6))**2+abs(BB3(h1,h2,h3,h4,h5,h6))**2
     
      mmsq1=mmsq1
     & +abs(AA4(h1,h2,h3,h4,h5,h6))**2+abs(BB4(h1,h2,h3,h4,h5,h6))**2
     & +abs(AA5(h1,h2,h3,h4,h5,h6))**2+abs(BB5(h1,h2,h3,h4,h5,h6))**2
     & +abs(AA6(h1,h2,h3,h4,h5,h6))**2+abs(BB6(h1,h2,h3,h4,h5,h6))**2

     & +real(conjg(AA1(h1,h2,h3,h4,h5,h6))*(
     &   AA6(h1,h2,h3,h4,h5,h6)+AA5(h1,h2,h3,h4,h5,h6)+AA4(h1,h2,h3,h4,h5,h6)
     &  +AA2(h1,h2,h3,h4,h5,h6)+BB2(h1,h2,h3,h4,h5,h6)-BB1(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(AA2(h1,h2,h3,h4,h5,h6))*(
     &   BB6(h1,h2,h3,h4,h5,h6)+BB1(h1,h2,h3,h4,h5,h6)-BB2(h1,h2,h3,h4,h5,h6)
     &  +AA5(h1,h2,h3,h4,h5,h6)+AA4(h1,h2,h3,h4,h5,h6)+AA1(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(AA3(h1,h2,h3,h4,h5,h6))*(
     &   BB6(h1,h2,h3,h4,h5,h6)+BB5(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6)
     &  +AA6(h1,h2,h3,h4,h5,h6)+AA4(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(AA4(h1,h2,h3,h4,h5,h6))*(
     &   AA1(h1,h2,h3,h4,h5,h6)+AA2(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(AA5(h1,h2,h3,h4,h5,h6))*(
     &   AA1(h1,h2,h3,h4,h5,h6)+AA2(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(AA6(h1,h2,h3,h4,h5,h6))*(
     &   BB2(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6)
     &  +AA1(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)))

     & +real(conjg(BB1(h1,h2,h3,h4,h5,h6))*(
     &   BB6(h1,h2,h3,h4,h5,h6)+BB5(h1,h2,h3,h4,h5,h6)+BB4(h1,h2,h3,h4,h5,h6)
     &  +BB2(h1,h2,h3,h4,h5,h6)+AA2(h1,h2,h3,h4,h5,h6)-AA1(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(BB2(h1,h2,h3,h4,h5,h6))*(
     &   AA6(h1,h2,h3,h4,h5,h6)+AA1(h1,h2,h3,h4,h5,h6)-AA2(h1,h2,h3,h4,h5,h6)
     &  +BB5(h1,h2,h3,h4,h5,h6)+BB4(h1,h2,h3,h4,h5,h6)+BB1(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(BB3(h1,h2,h3,h4,h5,h6))*(
     &   AA6(h1,h2,h3,h4,h5,h6)+AA5(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)
     &  +BB6(h1,h2,h3,h4,h5,h6)+BB4(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(BB4(h1,h2,h3,h4,h5,h6))*(
     &   BB1(h1,h2,h3,h4,h5,h6)+BB2(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(BB5(h1,h2,h3,h4,h5,h6))*(
     &   BB1(h1,h2,h3,h4,h5,h6)+BB2(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)))
     & +real(conjg(BB6(h1,h2,h3,h4,h5,h6))*(
     &   AA2(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)
     &  +BB1(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6)))
     
      mmsq2=mmsq2+abs(
     &  AA1(h1,h2,h3,h4,h5,h6)+AA2(h1,h2,h3,h4,h5,h6)+AA3(h1,h2,h3,h4,h5,h6)
     & +BB1(h1,h2,h3,h4,h5,h6)+BB2(h1,h2,h3,h4,h5,h6)+BB3(h1,h2,h3,h4,h5,h6))**2
      
      mmsq3=mmsq3+abs(
     &  AA5(h1,h2,h3,h4,h5,h6)+BB5(h1,h2,h3,h4,h5,h6)
     & -AA4(h1,h2,h3,h4,h5,h6)-BB4(h1,h2,h3,h4,h5,h6))**2
     & +abs(AA6(h1,h2,h3,h4,h5,h6)-BB6(h1,h2,h3,h4,h5,h6))**2
      
      enddo
      enddo
      enddo
      enddo
      enddo     

      xnsq=xn**2
      mmsq=(xnsq-1d0)*((xnsq-1d0)*mmsq0+mmsq1+2d0/xnsq*mmsq2-1d0/xnsq*mmsq3)
      
      as=0.118d0
      gsq=4d0*pi*as
      aveqq=0.25d0/xn**2
            
! overall factors of g, averaging
      mmsq=mmsq*gsq**4*aveqq/2d0
      
      write(6,*) '4q2g: mmsq,target,ratio',mmsq,target,mmsq/target
      
      stop
      end


==> anc/6q.f <==
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer:: n7,n8,h1,h2,h12,h56
      complex(dp)::
     & c1(2,2,2,2),c5(2,2,2,2),c2(2,2,2,2),c4(2,2,2,2),
     & c1id(2,2,2,2),c5id(2,2,2,2),c2id(2,2,2,2),c4id(2,2,2,2)
      complex(dp):: A1(2,2),A2(2,2),A4(2,2),A5(2,2)
      complex(dp):: B1(2,2),B2(2,2),B4(2,2),B5(2,2)
      real(dp):: p(mxpart,4),mtsq,mt,s37,s48,
     & sqrts,sina,cosa,sinb,cosb,ampsq,aveqq,gsq,as,target,targetid
      real(dp), parameter :: V=8._dp, xn=3._dp
      real(dp), parameter:: pi=3.1415926535897932384626433832795028842d0

! target checking point: u u~ -> t t~ d d~
! targetid checking point: u u~ -> t t~ u u~
!particle 0
      p(1,4)=-175d0
      p(1,1)=-0d0
      p(1,2)=-0d0
      p(1,3)=-175d0
!particle 1
      p(2,4)=-175d0
      p(2,1)=-0d0
      p(2,2)=-0d0
      p(2,3)=-(-175d0)
!particle 2
      p(3,4)=173.22375117596923d0
      p(3,1)=0.84455903817735023d0
      p(3,2)=-1.2754894888238857d0
      p(3,3)=1.5568294926010906d0
! particle 3
      p(4,4)=173.21611151873847d0
      p(4,1)=1.2741740046498535d0
      p(4,2)=-0.044652776402514027d0
      p(4,3)=0.70119641148173417d0
!particle 4
      p(5,4)=1.4515853364620754d0
      p(5,1)=-1.2510891390774534d0
      p(5,2)=0.17437431624319025d0
      p(5,3)=-0.7151709956009632d0
!particle 5
      p(6,4)=2.1085519688302377d0
      p(6,1)=-0.86764390374975064d0
      p(6,2)=1.1457679489832095d0
      p(6,3)=-1.542854908481861d0
      target=0.59254532349562294d0
      targetid=0.59353829110191547d0

      sqrts=350d0
!     null vector n7
      n7=7
      sina=-0.1234566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.7523453666d0
      cosb=sqrt(1d0-sinb**2)
      p(n7,4)=+sqrts/2d0      
      p(n7,1)=-sqrts/2d0*cosa*sinb
      p(n7,2)=+sqrts/2d0*cosa*cosb      
      p(n7,3)=-sqrts/2d0*sina      

!      null vector n8
      n8=8
      sina=-0.34566d0
      cosa=sqrt(1d0-sina**2)
      sinb=-0.53453666d0
      cosb=sqrt(1d0-sinb**2)
      p(n8,4)=+sqrts/2d0      
      p(n8,1)=-sqrts/2d0*cosa*sinb
      p(n8,2)=+sqrts/2d0*cosa*cosb      
      p(n8,3)=-sqrts/2d0*sina      
      
      mtsq=p(3,4)**2-p(3,1)**2-p(3,2)**2-p(3,3)**2
      mt=sqrt(mtsq)

      !     Flatify
      n7=7
      n8=8
 
      s37=2*(p(3,4)*p(n7,4)-p(3,1)*p(n7,1)
     &      -p(3,2)*p(n7,2)-p(3,3)*p(n7,3))
      s48=2*(p(4,4)*p(n8,4)-p(4,1)*p(n8,1)
     &      -p(4,2)*p(n8,2)-p(4,3)*p(n8,3))
      p(3,:)=p(3,:)-mtsq/s37*p(n7,:)
      p(4,:)=p(4,:)-mtsq/s48*p(n8,:)

      call spinoru(8,p,za,zb)      

      C5=0
      C1=0
      C4=0
      C2=0

! MM and MP      
      call autoconstructamp_c5(3,4,2,1,5,6,7,8,mt,za,zb,.false.,c5)
      call autoconstructamp_c1(3,4,2,1,5,6,7,8,mt,za,zb,.false.,c1)
      call autoconstructamp_c4(3,4,2,1,5,6,7,8,mt,za,zb,.false.,c4)
      call autoconstructamp_c2(3,4,2,1,5,6,7,8,mt,za,zb,.false.,c2)
      
      
! PM and PP by interchanging positions 1<->2, za<->zb
! note that role of c1 and c2 is interchanged
      call autoconstructamp_c5(4,3,2,1,5,6,8,7,mt,zb,za,.true.,c5)
      call autoconstructamp_c1(4,3,2,1,5,6,8,7,mt,zb,za,.true.,c2)
      call autoconstructamp_c4(4,3,2,1,5,6,8,7,mt,zb,za,.true.,c4)
      call autoconstructamp_c2(4,3,2,1,5,6,8,7,mt,zb,za,.true.,c1)
      
! color sum
      ampsq=0d0
      do h12=1,2
      do h56=1,2

      A1(:,:)=C1(:,:,h12,h56)
      A2(:,:)=C2(:,:,h12,h56)
      A4(:,:)=C4(:,:,h12,h56)
      A5(:,:)=C5(:,:,h12,h56)
      
      do h1=1,2
      do h2=1,2

      ampsq=ampsq+V*xn*(
     & +abs(A1(h1,h2)+A5(h1,h2))**2
     & +abs(A2(h1,h2)+A4(h1,h2))**2)
     &+V/xn*(
     & +abs(A1(h1,h2)+A2(h1,h2))**2
     & +abs(A4(h1,h2))**2
     & +abs(A5(h1,h2))**2
     & -2*abs(A1(h1,h2)+A2(h1,h2)+A4(h1,h2)+A5(h1,h2))**2)

      enddo
      enddo      
      
      enddo
      enddo

      as=0.118d0
      gsq=4d0*pi*as
      aveqq=0.25d0/xn**2
            
! overall factors of g, averaging
      ampsq=ampsq*gsq**4*aveqq
      
      write(6,*) '6q: ampsq,target,ratio',ampsq,target,ampsq/target

! now do identical-quark case
      C5id=0
      C1id=0
      C4id=0
      C2id=0

! MM and MP      
      call autoconstructamp_c5(3,4,5,1,2,6,7,8,mt,za,zb,.false.,c5id)
      call autoconstructamp_c1(3,4,5,1,2,6,7,8,mt,za,zb,.false.,c1id)
      call autoconstructamp_c4(3,4,5,1,2,6,7,8,mt,za,zb,.false.,c4id)
      call autoconstructamp_c2(3,4,5,1,2,6,7,8,mt,za,zb,.false.,c2id)
      
      
! PM and PP by interchanging positions 1<->2, za<->zb
! note that role of c1 and c2 is interchanged
      call autoconstructamp_c5(4,3,5,1,2,6,8,7,mt,zb,za,.true.,c5id)
      call autoconstructamp_c1(4,3,5,1,2,6,8,7,mt,zb,za,.true.,c2id)
      call autoconstructamp_c4(4,3,5,1,2,6,8,7,mt,zb,za,.true.,c4id)
      call autoconstructamp_c2(4,3,5,1,2,6,8,7,mt,zb,za,.true.,c1id)
      
! color sum
      ampsq=0d0
      do h12=1,2
      do h56=1,2

      A1(:,:)=C1(:,:,h12,h56)
      A2(:,:)=C2(:,:,h12,h56)
      A4(:,:)=C4(:,:,h12,h56)
      A5(:,:)=C5(:,:,h12,h56)

      B1(:,:)=C1id(:,:,h12,h56)
      B2(:,:)=C2id(:,:,h12,h56)
      B4(:,:)=C4id(:,:,h12,h56)
      B5(:,:)=C5id(:,:,h12,h56)
      
      do h1=1,2
      do h2=1,2

      ampsq=ampsq+V*xn*(
     & +abs(A1(h1,h2)+A5(h1,h2))**2
     & +abs(A2(h1,h2)+A4(h1,h2))**2)
     &+V/xn*(
     & +abs(A1(h1,h2)+A2(h1,h2))**2
     & +abs(A4(h1,h2))**2
     & +abs(A5(h1,h2))**2
     & -2*abs(A1(h1,h2)+A2(h1,h2)+A4(h1,h2)+A5(h1,h2))**2)

      ampsq=ampsq+V*xn*(
     & +abs(B1(h1,h2)+B5(h1,h2))**2
     & +abs(B2(h1,h2)+B4(h1,h2))**2)
     &+V/xn*(
     & +abs(B1(h1,h2)+B2(h1,h2))**2
     & +abs(B4(h1,h2))**2
     & +abs(B5(h1,h2))**2
     & -2*abs(B1(h1,h2)+B2(h1,h2)+B4(h1,h2)+B5(h1,h2))**2)

! interference terms
      if (h12 == h56) then
      ampsq=ampsq+2*V*(
     & +real((A1(h1,h2))*conjg(B1(h1,h2)+B2(h1,h2)+B4(h1,h2)))
     & +real((A2(h1,h2))*conjg(B1(h1,h2)+B2(h1,h2)+B5(h1,h2)))
     & +real((A4(h1,h2))*conjg(B1(h1,h2)+B5(h1,h2)-B4(h1,h2)))
     & +real((A5(h1,h2))*conjg(B2(h1,h2)+B4(h1,h2)-B5(h1,h2))))
     &-2*V/xn**2*(
     & +real((3*A1(h1,h2)+3*A2(h1,h2)+2*A4(h1,h2)+2*A5(h1,h2))*conjg(B1(h1,h2)+B2(h1,h2)))
     & +real((2*A1(h1,h2)+2*A2(h1,h2)+A4(h1,h2)+A5(h1,h2))*conjg(B4(h1,h2)+B5(h1,h2))))
      endif

      enddo
      enddo      
      
      enddo
      enddo

      as=0.118d0
      gsq=4d0*pi*as
      aveqq=0.25d0/xn**2
            
! overall factors of g, averaging, including identical-particle factor
      ampsq=ampsq*gsq**4*aveqq!/2d0
      
      write(6,*) '6q (identical): ampsq,targetid,ratio',ampsq,targetid,ampsq/targetid

      stop
      end


==> anc/README <==
This bundle contains Fortran files that implement the amplitudes presented in:

`Top tree amplitudes for higher order calculations',
John M. Campbell and R. Keith Ellis,
FERMILAB-PUB-23-459-T, IPPP/23/47

The files should be straightforward to compile with:

make -j

after changing the Fortran compiler, if necessary, in the makefile.

This will create a series of executables:

2q3g
2q4g
4q1g
4q2g
6q

When run these will compute the corresponding amplitude-squared at a
specific point and compare it with a known target value. 


==> anc/autoggg.f <==
      subroutine autoconstructampggg(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_g 4^+ 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,h3,h4,h5,hh(3:5)
      complex(dp)::tmp(2,2),res(2,2,2,2,2),resnew(2,2,2,2,2)
      real(dp)::mt
      res(:,:,:,:,:)=0
      call autotgggtbarppp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,tmp)
      res(:,:,2,2,2)=tmp(:,:)
      call autotgggtbarppp(p1f,p2f,p3,p4,p5,p6,p7,mt,zb,za,.true.,tmp)
      res(:,:,1,1,1)=tmp(:,:)

      call autotgggtbarmpp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2)=tmp(:,:)
      call autotgggtbarmpp(p2f,p1f,p5,p4,p3,p7,p6,mt,za,zb,.true.,.false.,tmp)
!      call autotgggtbarppm(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,tmp)
      res(:,:,2,2,1)=tmp(:,:)

      call autotgggtbarmpp(p1f,p2f,p3,p4,p5,p6,p7,mt,zb,za,.false.,.true.,tmp)
      res(:,:,2,1,1)=tmp(:,:)
      call autotgggtbarmpp(p2f,p1f,p5,p4,p3,p7,p6,mt,zb,za,.true.,.true.,tmp)
!      call autotgggtbarmmp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,tmp)
      res(:,:,1,1,2)=tmp(:,:)

! via BCJ
!      call autotgggtbarmpp(p1f,p2f,p4,p3,p5,p6,p7,mt,za,zb,.false.,.false.,r435)
!      call autotgggtbarmpp(p2f,p1f,p4,p5,p3,p7,p6,mt,za,zb,.true.,.false.,r354)
!      res(:,:,2,1,2)=(zabi1j(p4,p4)*r435(:,:)-zabi2j(p4,p4)*r354(:,:))
!     & /(zabi1j(p3,p3)-zabi2j(p5,p5))
     
!      call autotgggtbarmpp(p1f,p2f,p4,p3,p5,p6,p7,mt,zb,za,.false.,.true.,r435)
!      call autotgggtbarmpp(p2f,p1f,p4,p5,p3,p7,p6,mt,zb,za,.true.,.true.,r354)
!      res(:,:,1,2,1)=(zabi1j(p4,p4)*r435(:,:)-zabi2j(p4,p4)*r354(:,:))
!     & /(zabi1j(p3,p3)-zabi2j(p5,p5)) 

! Explicit expressions obtained through BCJ
      call autotgggtbarpmp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,tmp)
      res(:,:,2,1,2)=tmp(:,:)
! Check of symmetry, 1<->2 and 3<->5
!      write(6,*) 'tmp',tmp
!      call autotgggtbarpmp(p2f,p1f,p5,p4,p3,p7,p6,mt,za,zb,.false.,tmp2)
!      write(6,*) 'tmp',tmp2(2,2)/tmp(1,1),tmp2(1,2)/tmp(1,2),
!     & tmp2(2,1)/tmp(2,1),tmp2(1,1)/tmp(2,2)
!      pause
      call autotgggtbarpmp(p1f,p2f,p3,p4,p5,p6,p7,mt,zb,za,.true.,tmp)
      res(:,:,1,2,1)=tmp(:,:)

! shuffle labels if we're computing an ordering different from 3,4,5
      do h3=1,2
      do h4=1,2
      do h5=1,2
      hh(p3)=h3
      hh(p4)=h4
      hh(p5)=h5
      resnew(:,:,hh(3),hh(4),hh(5))=res(:,:,h3,h4,h5)
      enddo
      enddo
      enddo
      res=resnew

      return
      end

      subroutine autotgggtbarppp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,resppp)
!     Implementation of Eq~(6.7) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^+ 4_g^+ 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      logical:: flip
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resppp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & uRv(2,2),zab313,zab413,zab525
      real(dp):: mt,mtsq
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p2f,p7)*zb(p7,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab525=zabi2j(p5,p5)
!
      uRv(1,1)=-mt*za(p1f,p7)/za(p2f,p7)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p6,p7)/(za(p1f,p6)*za(p2f,p7))
      uRv(2,2)=+mt*za(p2f,p6)/za(p1f,p6)
!

      resppp=
     & -mt*(zb(p4,p5)*zab413+zab313*zb(p3,p5))/(za(p3,p4)*za(p4,p5))
     & *(uRv)/(zab313*zab525)

!      include 'g3pg4pg5p.f'

      if (flip) then
         tmp=resppp(2,2);resppp(2,2)=-resppp(1,1);resppp(1,1)=-tmp
         tmp=resppp(2,1);resppp(2,1)=-resppp(1,2);resppp(1,2)=-tmp
      endif   
      return
      end

      subroutine autotgggtbarmpp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip12,flipall,resmpp)
!     Implementation of Eq~(6.8) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_g 4^+ 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resmpp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,uRv(2,2),u3p3mv(2,2),
     & zab313,zab314,zab315,zab525,zab325,zaba3x1x45x3
      real(dp):: mt,mtsq,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p2f,p7)*zb(p7,p2f))
!     end statement function
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab314=zabi1j(p3,p4)
      zab315=zabi1j(p3,p5)
      zab325=zabi2j(p3,p5)
      zab525=zabi2j(p5,p5)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
!
      uRv(1,1)=-mt*za(p1f,p7)/za(p2f,p7)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p6,p7)/(za(p1f,p6)*za(p2f,p7))
      uRv(2,2)=+mt*za(p2f,p6)/za(p1f,p6)
!
      u3p3mv(1,1) = - 1d0/za(p2f,p7)*za(p1f,p3)*za(p3,p7)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p6)*1d0/za(p2f,p7)*za(p3,p7)*za(p3,p6)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p6)*za(p2f,p3)*za(p3,p6)*mt
!      
      zaba3x1x45x3=zab314*za(p4,p3)+zab315*za(p5,p3)

      resmpp=
     & (1)/(za(p3,p4)*za(p4,p5)*zab313*zab525)
     & *(((mt*za(p3,p4)*zb(p4,p5)
     & *(zab314*s345-zab313*zb(p4,p5)*za(p5,p3)))
     & /(s345*zb(p3,p4))
     & -(zaba3x1x45x3*zab325*zab313)/(mt*s345))*uRv
     & +((zab325*zab313-mt**2*za(p3,p4)*zb(p4,p5)))/(mt)*u3p3mv)

!      include 'g3mg4pg5p.f'

      if (flip12) then
         tmp=resmpp(2,2);resmpp(2,2)=resmpp(1,1);resmpp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpp(2,2);resmpp(2,2)=-resmpp(1,1);resmpp(1,1)=-tmp
         tmp=resmpp(2,1);resmpp(2,1)=-resmpp(1,2);resmpp(1,2)=-tmp
      endif   

      return
      end

      subroutine autotgggtbarpmp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flipall,respmp)
!     Implementation of Eq~(6.11) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_g 4^+ 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      logical:: flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::respmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,zab313,zab413,zab424,zab425,zab525,
     & uRv(2,2),u4p4mv(2,2),zaba4x1x2x4
      real(dp):: mt,mtsq,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p2f,p7)*zb(p7,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab424=zabi2j(p4,p4)
      zab425=zabi2j(p4,p5)
      zab525=zabi2j(p5,p5)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      zaba4x1x2x4=
     & +za(p4,p1f)*zabi2j(p4,p1f)
     & +za(p4,p6)*zabi2j(p4,p6)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      uRv(1,1)=-mt*za(p1f,p7)/za(p2f,p7)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p6,p7)/(za(p1f,p6)*za(p2f,p7))
      uRv(2,2)=+mt*za(p2f,p6)/za(p1f,p6)
!
      u4p4mv(1,1) = - 1d0/za(p2f,p7)*za(p1f,p4)*za(p4,p7)*mt
      u4p4mv(1,2) = - za(p1f,p4)*za(p2f,p4)
      u4p4mv(2,1) = - 1d0/za(p1f,p6)*1d0/za(p2f,p7)*za(p4,p7)*za(p4,p6)*mtsq
      u4p4mv(2,2) = - 1d0/za(p1f,p6)*za(p2f,p4)*za(p4,p6)*mt

      respmp=
     & (u4p4mv*zab413*zab425)/(mt*za(p3,p4)*za(p4,p5)*zab313*zab525)
     & +(uRv)/(za(p3,p5)*zab313*zab525*s345)
     & *(mt*(zb(p3,p5))/(zb(p4,p5))
     & *(za(p4,p3)*zb(p3,p5)*zab424-s345*zab425)
     & -(zab413*zab424*zaba4x1x2x4)/(mt*za(p4,p5)))
     & +(uRv)/(za(p3,p5)*zab525*s345)
     & *((mt*za(p3,p5)*zb(p3,p5)**3)/(zb(p4,p3)*zb(p4,p5))
     & +(zaba4x1x2x4**2)/(mt*za(p4,p3)*za(p4,p5)))

!      include 'g3pg4mg5p.f'

      if (flipall) then
         tmp=respmp(2,2);respmp(2,2)=-respmp(1,1);respmp(1,1)=-tmp
         tmp=respmp(2,1);respmp(2,1)=-respmp(1,2);respmp(1,2)=-tmp
      endif

      return
      end


==> anc/autogggg.f <==
      subroutine autoconstructampgggg(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_g 4^+ 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      integer hh(3:6),h3,h4,h5,h6,sgn
      complex(dp)::res(2,2,2,2,2,2),resnew(2,2,2,2,2,2),tmp(2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0

! MHV
      call autotggggtbarpppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,tmp)
      res(:,:,2,2,2,2)=tmp(:,:)
      if (trueparity) then
        call autotggggtbarpppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.true.,tmp)
        res(:,:,1,1,1,1)=-tmp(:,:)
      endif

! One gluon of opposite helicity
      call autotggggtbarmppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)
      call autotggggtbarmppp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,za,zb,.true.,.false.,tmp)
      res(:,:,2,2,2,1)=-tmp(:,:)

      if (trueparity) then
        call autotggggtbarmppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.false.,.true.,tmp)
        res(:,:,2,1,1,1)=-tmp(:,:)
        call autotggggtbarmppp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,zb,za,.true.,.true.,tmp)
        res(:,:,1,1,1,2)=tmp(:,:)
      endif
      

      call autotggggtbarpmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,2,1,2,2)=tmp(:,:)
      call autotggggtbarpmpp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,za,zb,.true.,.false.,tmp)
      res(:,:,2,2,1,2)=-tmp(:,:)
      if (trueparity) then
        call autotggggtbarpmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.false.,.true.,tmp)
        res(:,:,1,2,1,1)=-tmp(:,:)
        call autotggggtbarpmpp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,zb,za,.true.,.true.,tmp)
        res(:,:,1,1,2,1)=tmp(:,:)
      endif


! Two gluons of opposite helicity
      call autotggggtbarmmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! To test symmetry of amplitude:
!!      write(6,*) 'mmpp tmp ',tmp
!      call autotggggtbarmmpp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,zb,za,.true.,.true.,tmp2)
!      write(6,*) 'mmpp tmp2/tmp',tmp2/tmp
!!      pause      
      res(:,:,1,1,2,2)=tmp(:,:)
      if (trueparity) then
        call autotggggtbarmmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.false.,.true.,tmp)
        res(:,:,2,2,1,1)=-tmp(:,:)
      endif

      call autotggggtbarpmpm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,2,1,2,1)=tmp(:,:)
! To test symmetry of amplitude:
!!      write(6,*) 'pmpm tmp ',tmp
!      call autotggggtbarpmpm(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,zb,za,.true.,.true.,tmp2)
!      write(6,*) 'pmpm tmp2/tmp',tmp2/tmp
!!      pause
      if (trueparity) then
        call autotggggtbarpmpm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.false.,.true.,tmp)
        res(:,:,1,2,1,2)=-tmp(:,:)
      endif

      call autotggggtbarpmmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,2,1,1,2)=tmp(:,:)
! To test symmetry of amplitude:
!!      write(6,*) 'pmmp tmp ',tmp
!      call autotggggtbarpmmp(p2f,p1f,p6,p5,p4,p3,p8,p7,mt,za,zb,.true.,.false.,tmp2)
!      write(6,*) 'pmmp tmp2/tmp',tmp2/tmp
!      pause
      if (trueparity) then
        call autotggggtbarpmmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,.false.,.true.,tmp)
        res(:,:,1,2,2,1)=-tmp(:,:)
      endif

! Alternative results for +-++ and -+-- by BCJ
!      call autotggggtbarmppp(p1f,p2f,p4,p3,p5,p6,p7,p8,mt,za,zb,.false.,.false.,r4356)
!      call autotggggtbarmppp(p1f,p2f,p4,p5,p3,p6,p7,p8,mt,za,zb,.false.,.false.,r4536)
!      call autotggggtbarmppp(p1f,p2f,p4,p5,p6,p3,p7,p8,mt,za,zb,.false.,.false.,r4563)
!      res(:,:,2,1,2,2)=(
!     & +r4356(:,:)*(zabi2j(p3,p3)+s(p3,p6)+s(p3,p5))
!     & +r4536(:,:)*(zabi2j(p3,p3)+s(p3,p6))
!     & +r4563(:,:)*(zabi2j(p3,p3)))/zabi1j(p3,p3)
!     
!      call autotggggtbarmppp(p1f,p2f,p4,p3,p5,p6,p7,p8,mt,zb,za,.false.,.true.,r4356)
!      call autotggggtbarmppp(p1f,p2f,p4,p5,p3,p6,p7,p8,mt,zb,za,.false.,.true.,r4536)
!      call autotggggtbarmppp(p1f,p2f,p4,p5,p6,p3,p7,p8,mt,zb,za,.false.,.true.,r4563)
!      res(:,:,1,2,1,1)=-(
!     & +r4356(:,:)*(zabi2j(p3,p3)+s(p3,p6)+s(p3,p5))
!     & +r4536(:,:)*(zabi2j(p3,p3)+s(p3,p6))
!     & +r4563(:,:)*(zabi2j(p3,p3)))/zabi1j(p3,p3)

! Alternative results for  ++-+ and --+- by BCJ and line reversal
!      call autotggggtbarmppp(p2f,p1f,p5,p6,p4,p3,p8,p7,mt,za,zb,.true.,.false.,r5643)
!      call autotggggtbarmppp(p2f,p1f,p5,p4,p6,p3,p8,p7,mt,za,zb,.true.,.false.,r5463)
!      call autotggggtbarmppp(p2f,p1f,p5,p4,p3,p6,p8,p7,mt,za,zb,.true.,.false.,r5436)
!      res(:,:,2,2,1,2)=-(
!     & +r5643(:,:)*(zabi1j(p6,p6)+s(p6,p3)+s(p6,p4))
!     & +r5463(:,:)*(zabi1j(p6,p6)+s(p6,p3))
!     & +r5436(:,:)*(zabi1j(p6,p6)))/zabi2j(p6,p6)
!
!      call autotggggtbarmppp(p2f,p1f,p5,p6,p4,p3,p8,p7,mt,zb,za,.true.,.true.,r5643)
!      call autotggggtbarmppp(p2f,p1f,p5,p4,p6,p3,p8,p7,mt,zb,za,.true.,.true.,r5463)
!      call autotggggtbarmppp(p2f,p1f,p5,p4,p3,p6,p8,p7,mt,zb,za,.true.,.true.,r5436)
!      res(:,:,1,1,2,1)=(
!     & +r5643(:,:)*(zabi1j(p6,p6)+s(p6,p3)+s(p6,p4))
!     & +r5463(:,:)*(zabi1j(p6,p6)+s(p6,p3))
!     & +r5436(:,:)*(zabi1j(p6,p6)))/zabi2j(p6,p6)

! Alternative result for ++-+ and --+- via quadratic BCJ
!      call autotggggtbarmppp(p1f,p2f,p5,p3,p4,p6,p7,p8,mt,za,zb,.false.,.false.,r5346)
!      call autotggggtbarmppp(p1f,p2f,p5,p3,p6,p4,p7,p8,mt,za,zb,.false.,.false.,r5364)
!      call autotggggtbarmppp(p1f,p2f,p5,p6,p3,p4,p7,p8,mt,za,zb,.false.,.false.,r5634)
!      call autotggggtbarmppp(p1f,p2f,p5,p4,p3,p6,p7,p8,mt,za,zb,.false.,.false.,r5436)
!      call autotggggtbarmppp(p1f,p2f,p5,p4,p6,p3,p7,p8,mt,za,zb,.false.,.false.,r5463)
!      call autotggggtbarmppp(p1f,p2f,p5,p6,p4,p3,p7,p8,mt,za,zb,.false.,.false.,r5643)
!      s134mmsq=zabi1j(p3,p3)+zabi1j(p4,p4)+s(p3,p4)
!      res(:,:,2,2,1,2)=(
!     & -r5346(:,:)*s(p5,p3)*(zabi2j(p4,p4)+s(p4,p6))
!     & -r5364(:,:)*s(p5,p3)*zabi2j(p4,p4)
!     & -r5634(:,:)*(s(p5,p3)+s(p3,p6))*zabi2j(p4,p4)
!     & -r5436(:,:)*(zabi2j(p3,p3)+s(p3,p6))*(s134mmsq+s(p5,p4))
!     & -r5463(:,:)*zabi2j(p3,p3)*(s134mmsq+s(p5,p4))
!     & -r5643(:,:)*zabi2j(p3,p3)*(s134mmsq+s(p5,p4)+s(p4,p6))
!     & )/(zabi1j(p3,p3)*s134mmsq)

!      call autotggggtbarmppp(p1f,p2f,p5,p3,p4,p6,p7,p8,mt,zb,za,.false.,.true.,r5346)
!      call autotggggtbarmppp(p1f,p2f,p5,p3,p6,p4,p7,p8,mt,zb,za,.false.,.true.,r5364)
!      call autotggggtbarmppp(p1f,p2f,p5,p6,p3,p4,p7,p8,mt,zb,za,.false.,.true.,r5634)
!      call autotggggtbarmppp(p1f,p2f,p5,p4,p3,p6,p7,p8,mt,zb,za,.false.,.true.,r5436)
!      call autotggggtbarmppp(p1f,p2f,p5,p4,p6,p3,p7,p8,mt,zb,za,.false.,.true.,r5463)
!      call autotggggtbarmppp(p1f,p2f,p5,p6,p4,p3,p7,p8,mt,zb,za,.false.,.true.,r5643)
!      res(:,:,1,1,2,1)=-(
!     & -r5346(:,:)*s(p5,p3)*(zabi2j(p4,p4)+s(p4,p6))
!     & -r5364(:,:)*s(p5,p3)*zabi2j(p4,p4)
!     & -r5634(:,:)*(s(p5,p3)+s(p3,p6))*zabi2j(p4,p4)
!     & -r5436(:,:)*(zabi2j(p3,p3)+s(p3,p6))*(s134mmsq+s(p5,p4))
!     & -r5463(:,:)*zabi2j(p3,p3)*(s134mmsq+s(p5,p4))
!     & -r5643(:,:)*zabi2j(p3,p3)*(s134mmsq+s(p5,p4)+s(p4,p6))
!     & )/(zabi1j(p3,p3)*s134mmsq)

     
! Alternative result for mppm via BCJ, noting that ppmm = -mmpp(za<->zb)
!      write(6,*) 'explict res for res(:,:,1,2,2,1)',res(:,:,1,2,2,1)
!      call autotggggtbarpmpm(p1f,p2f,p4,p3,p5,p6,p7,p8,mt,za,zb,.false.,.false.,r4356)
!      call autotggggtbarmmpp(p1f,p2f,p4,p5,p3,p6,p7,p8,mt,zb,za,.false.,.true.,r4536)
!      call autotggggtbarmmpp(p1f,p2f,p4,p5,p6,p3,p7,p8,mt,zb,za,.false.,.true.,r4563)
!      r4536=-r4536
!      r4563=-r4563
!      res(:,:,1,2,2,1)=(
!     & +r4356(:,:)*(zabi2j(p3,p3)+s(p3,p6)+s(p3,p5))
!     & +r4536(:,:)*(zabi2j(p3,p3)+s(p3,p6))
!     & +r4563(:,:)*(zabi2j(p3,p3)))/zabi1j(p3,p3)     
!      write(6,*) 'BCJ result for res(:,:,1,2,2,1)',res(:,:,1,2,2,1)
!      pause


!      do h3=1,2
!      do h4=1,2
!      write(6,*) 'h3,h4',h3,h4
!      sgn=-1d0
!      if (h3 == h4) sgn=1d0
!        write(6,*) res(h3,h4,1,1,1,1)/conjg(res(3-h3,3-h4,2,2,2,2))*sgn
!        write(6,*) res(h3,h4,2,1,1,1)/conjg(res(3-h3,3-h4,1,2,2,2))*sgn
!        write(6,*) res(h3,h4,1,1,1,2)/conjg(res(3-h3,3-h4,2,2,2,1))*sgn
!        write(6,*) res(h3,h4,1,2,1,1)/conjg(res(3-h3,3-h4,2,1,2,2))*sgn
!        write(6,*) res(h3,h4,1,1,2,1)/conjg(res(3-h3,3-h4,2,2,1,2))*sgn
!        write(6,*) res(h3,h4,2,2,1,1)/conjg(res(3-h3,3-h4,1,1,2,2))*sgn
!        write(6,*) res(h3,h4,1,2,1,2)/conjg(res(3-h3,3-h4,2,1,2,1))*sgn
!        write(6,*) res(h3,h4,1,2,2,1)/conjg(res(3-h3,3-h4,2,1,1,2))*sgn
!      enddo
!      enddo
!      pause


      if (trueparity .eqv. .false.) then
        do h3=1,2
	do h4=1,2
          sgn=-1d0
          if (h3 == h4) sgn=1d0
	  res(h3,h4,1,1,1,1)=conjg(res(3-h3,3-h4,2,2,2,2))*sgn
	  res(h3,h4,2,1,1,1)=conjg(res(3-h3,3-h4,1,2,2,2))*sgn
	  res(h3,h4,1,1,1,2)=conjg(res(3-h3,3-h4,2,2,2,1))*sgn
	  res(h3,h4,1,2,1,1)=conjg(res(3-h3,3-h4,2,1,2,2))*sgn
	  res(h3,h4,1,1,2,1)=conjg(res(3-h3,3-h4,2,2,1,2))*sgn
	  res(h3,h4,2,2,1,1)=conjg(res(3-h3,3-h4,1,1,2,2))*sgn
	  res(h3,h4,1,2,1,2)=conjg(res(3-h3,3-h4,2,1,2,1))*sgn
	  res(h3,h4,1,2,2,1)=conjg(res(3-h3,3-h4,2,1,1,2))*sgn
	enddo
	enddo
      endif


! shuffle labels if we're computing an ordering different from 3,4,5,6
      do h3=1,2
      do h4=1,2
      do h5=1,2
      do h6=1,2
      hh(p3)=h3
      hh(p4)=h4
      hh(p5)=h5
      hh(p6)=h6
      resnew(:,:,hh(3),hh(4),hh(5),hh(6))=res(:,:,h3,h4,h5,h6)
      enddo
      enddo
      enddo
      enddo
      res=resnew
            
      return
      end

      subroutine autotggggtbarpppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip,respppp)
!     Implementation of Eq~(7.5) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^+ 4_g^+ 5_g^+ 6_g+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::respppp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab313,zab413,zab414,zab513,zab626,zbab6x345x1x3,
     & uRv(2,2)
      real(dp):: mt,mtsq,s134
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab414=zabi1j(p4,p4)
      zab513=zabi1j(p5,p3)
      zab626=zabi2j(p6,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      zbab6x345x1x3=zb(p6,p3)*zab313+zb(p6,p4)*zab413+zb(p6,p5)*zab513
      
      respppp=
     & -mt*uRv*(mtsq*za(p4,p5)*zb(p3,p4)*zb(p5,p6)
     & +(s134-mtsq)*zbab6x345x1x3)/(
     & (zab313*(s134-mtsq)*zab626*za(p3,p4)*za(p4,p5)*za(p5,p6)))
!      include 'g3pg4pg5pg6p.f'
      
      if (flip) then
         tmp=respppp(2,2);respppp(2,2)=-respppp(1,1);respppp(1,1)=-tmp
         tmp=respppp(2,1);respppp(2,1)=-respppp(1,2);respppp(1,2)=-tmp
      endif   
      return
      end


      subroutine autotggggtbarmppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppp)
!     Implementation of Eq~(7.7) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^- 4_g^+ 5_g^+ 6_g+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab313,zab414,zab314,zab315,zab326,zab526,zab626,zab3x45x6,
     & u3p3mv(2,2),uRv(2,2),zaba3x1x2x3,zaba3x1x45x3
      real(dp):: mt,mtsq,s34,s134,s345,s3456

!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab314=zabi1j(p3,p4)
      zab315=zabi1j(p3,p5)
      zab414=zabi1j(p4,p4)
      zab626=zabi2j(p6,p6)
      zab326=zabi2j(p3,p6)
      zab526=zabi2j(p5,p6)
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab3x45x6=za(p3,p4)*zb(p4,p6)+za(p3,p5)*zb(p5,p6)
!
      zaba3x1x2x3=
     & +za(p3,p1f)*zabi2j(p3,p1f)
     & +za(p3,p7)*zabi2j(p3,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
!      
      zaba3x1x45x3=zab314*za(p4,p3)+zab315*za(p5,p3)
!      
      
! This is the unsimplified version, just for testing
!      resmppp=
!      include 'g3mg4pg5pg6punsimp.f'
      
      resmppp=
     & -(1)/(za(p4,p5)*za(p5,p6))*(
     & (uRv*(zaba3x1x45x3)/(s345)-u3p3mv)
     & *(mt)/((s134-mtsq))*(
     & (za(p3,p5)*zb(p5,p6))/(za(p3,p4)*zab626)
     & +(zb(p4,p5)*zab526)/(zab313*zab626)
     & +(zb(p4,p6))/(zab313))
     & +(u3p3mv*zab326)/(za(p3,p4)*zab626*mt)
     & -(uRv)/(s3456*za(p3,p4)*zab626)*(
     & (za(p3,p6)*zab3x45x6**2*mt)/(s345)
     & -(zaba3x1x2x3*zab326)/(mt))
     & +(uRv*za(p3,p4)*za(p4,p5)*zb(p4,p5)*zab314*mt)/(zab313*s34*s345*(s134-mtsq))*(
     & (zb(p4,p5)*zab526)/(zab626)
     & +zb(p4,p6)))

!      include 'g3mg4pg5pg6p.f'

      if (flipall) then
         tmp=resmppp(2,2);resmppp(2,2)=-resmppp(1,1);resmppp(1,1)=-tmp
         tmp=resmppp(2,1);resmppp(2,1)=-resmppp(1,2);resmppp(1,2)=-tmp
      endif   
      if (flip12) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
      endif   

      return
      end



      subroutine autotggggtbarpmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,respmpp)
!     Implementation of Eq~(7.8) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g+- 4_g^- 5_g^+ 6_g+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::respmpp(2,2)
      real(dp):: mt,mtsq,s34,s56,s345,s456,s3456,s134,s134mmsq
      complex(dp):: zabi1j,zabi2j,tmp,uRv(2,2),u4p4mv(2,2),
     & zab313,zab413,zab414,zab424,zab425,zab426,zab513,zab626,
     & zab4x13x5,zab6x45x3,zab4x56x3,zaba4x2x56x4,zaba6x2x56x4,
     & zbab5x34x1x3,zaba4x1x2x4,zbab3x1x345x6,zaba4x2x45x6
      
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))

      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab414=zabi1j(p4,p4)
      zab424=zabi2j(p4,p4)
      zab425=zabi2j(p4,p5)
      zab426=zabi2j(p4,p6)
      zab513=zabi1j(p5,p3)
      zab626=zabi2j(p6,p6)

      s34=s(p3,p4)
      s56=s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      s134mmsq=s134-mtsq
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)

      zab4x13x5=zabi1j(p4,p5)+za(p4,p3)*zb(p3,p5)
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
      zab4x56x3=za(p4,p5)*zb(p5,p3)+za(p4,p6)*zb(p6,p3)
      zaba4x2x56x4=zabi2j(p4,p5)*za(p5,p4)+zabi2j(p4,p6)*za(p6,p4)
      zaba6x2x56x4=zabi2j(p6,p5)*za(p5,p4)+zabi2j(p6,p6)*za(p6,p4)
      zbab5x34x1x3=zb(p5,p3)*zabi1j(p3,p3)+zb(p5,p4)*zabi1j(p4,p3)

      zaba4x1x2x4=
     & +za(p4,p1f)*zabi2j(p4,p1f)
     & +za(p4,p7)*zabi2j(p4,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zbab3x1x345x6=zab313*zb(p3,p6)+zab413*zb(p4,p6)+zab513*zb(p5,p6)
      zaba4x2x45x6=zab424*za(p4,p6)+zab425*za(p5,p6)     

      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)

      u4p4mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p4)*za(p4,p8)*mt
      u4p4mv(1,2) = - za(p1f,p4)*za(p2f,p4)
      u4p4mv(2,1) = - 1d0/za(p1f,p7)*1d0/za(p2f,p8)*za(p4,p8)*za(p4,p7)*mtsq
      u4p4mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p4)*za(p4,p7)*mt

      respmpp=
     & -(mt*uRv*zb(p5,p6)*zab413**2*zab4x13x5**2)/(
     & za(p3,p4)*zab313*zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mt**2))
     & 
     & +(uRv*zb(p5,p6)*zab413*
     & zaba4x1x2x4*zaba4x2x45x6
     & )/(
     & za(p3,p6)*za(p4,p5)*zab313*zaba6x2x56x4*mt*s56*s3456)
     & +(uRv*za(p4,p6)*zb(p5,p6)*zaba4x1x2x4**2)/(
     & za(p3,p4)*za(p3,p6)*za(p4,p5)*zaba6x2x56x4*mt*s56*s3456)
     & 
     & -(mt*uRv*zb(p5,p6)*zab4x56x3)/(
     & za(p3,p6)*za(p4,p5)*zab313*zaba6x2x56x4*s56*s456)*(
     & (za(p3,p4)*zab4x56x3*zaba4x2x45x6)/(s3456)
     & +za(p4,p6)*zaba4x2x56x4
     & )
     & 
     & +(mt*uRv*za(p3,p4)*zb(p3,p5)**4*zbab3x1x345x6)/(
     & zb(p4,p5)*zab626*zab6x45x3*zbab5x34x1x3*s34*s345)
     & +(mt*uRv*za(p4,p6)*zb(p5,p6)*zab4x56x3**3)/(
     & za(p4,p5)*zab6x45x3*zaba6x2x56x4*s56*s456*s3456)
     & 
     & +(u4p4mv*zb(p5,p6)*zab413)/(
     & za(p3,p4)*za(p4,p5)*zab313*zab626*mt*s56)*(
     & 	zab426+(mt**2*za(p4,p5)*zb(p6,p5))/((s134-mt**2))
     & )

!      include 'g3pg4mg5pg6p.f'


      if (flipall) then
         tmp=respmpp(2,2);respmpp(2,2)=-respmpp(1,1);respmpp(1,1)=-tmp
         tmp=respmpp(2,1);respmpp(2,1)=-respmpp(1,2);respmpp(1,2)=-tmp
      endif   
      if (flip12) then
         tmp=respmpp(2,2);respmpp(2,2)=respmpp(1,1);respmpp(1,1)=tmp
      endif   

      return
      end



      subroutine autotggggtbarmmpp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmmpp)
!     Implementation of Eq~(7.9) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^- 4_g^- 5_g^+ 6_g+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmmpp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab313,zab414,zab626,
     &     uLv(2,2),uRv(2,2),u5m4mv(2,2),u5m5mv(2,2),u6m6mv(2,2),
     &     zab1x34x5zab2x34x5(2,2),zab2x256x1(2,2),zab4x13x5,
     &     zab4x56x1zab4x56x2(2,2),
     &     zab4x56x3,zab6x34x5,zab6x45x3,zaba3x1x56x4,zaba4x2x56x4,
     &     zaba6x2x56x4,zababa4x56x2x1x56x4,zbab3x1x34x5,zbab5x34x1x3,
     & zbab5x34x1x5,zbab5x34x2x6,zbabab5x34x1x2x34x5
      real(dp):: mt,mtsq,s134,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab414=zabi1j(p4,p4)
      zab626=zabi2j(p6,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab4x13x5=zabi1j(p4,p5)+za(p4,p3)*zb(p3,p5)
      zab4x56x3=za(p4,p5)*zb(p5,p3)+za(p4,p6)*zb(p6,p3)
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      zaba3x1x56x4=zabi1j(p3,p5)*za(p5,p4)+zabi1j(p3,p6)*za(p6,p4)
      zaba4x2x56x4=zabi2j(p4,p5)*za(p5,p4)+zabi2j(p4,p6)*za(p6,p4)
      zaba6x2x56x4=zabi2j(p6,p5)*za(p5,p4)+zabi2j(p6,p6)*za(p6,p4)
!     
      zbab3x1x34x5=zb(p3,p5)*zabi1j(p3,p3)+zb(p4,p5)*zabi1j(p4,p3)
      zbab5x34x1x3=zb(p5,p3)*zabi1j(p3,p3)+zb(p5,p4)*zabi1j(p4,p3)
      zbab5x34x1x5=zb(p5,p3)*zabi1j(p3,p5)+zb(p5,p4)*zabi1j(p4,p5)
      zbab5x34x2x6=zb(p5,p3)*zabi2j(p3,p6)+zb(p5,p4)*zabi2j(p4,p6)
!
      zababa4x56x2x1x56x4=
     & +za(p4,p5)*zabi2j(p1f,p5)*(zb(p1f,p5)*za(p5,p4)+zb(p1f,p6)*za(p6,p4))
     & +za(p4,p6)*zabi2j(p1f,p6)*(zb(p1f,p5)*za(p5,p4)+zb(p1f,p6)*za(p6,p4))
     & +za(p4,p5)*zabi2j(p7,p5)*(zb(p7,p5)*za(p5,p4)+zb(p7,p6)*za(p6,p4))
     &  *mtsq/(za(p1f,p7)*zb(p7,p1f))
     & +za(p4,p6)*zabi2j(p7,p6)*(zb(p7,p5)*za(p5,p4)+zb(p7,p6)*za(p6,p4))
     &  *mtsq/(za(p1f,p7)*zb(p7,p1f)) 
!     
      zbabab5x34x1x2x34x5=
     & +zb(p5,p3)*zabi1j(p3,p2f)*(za(p2f,p3)*zb(p3,p5)+za(p2f,p4)*zb(p4,p5))
     & +zb(p5,p4)*zabi1j(p4,p2f)*(za(p2f,p3)*zb(p3,p5)+za(p2f,p4)*zb(p4,p5))
     & +zb(p5,p3)*zabi1j(p3,p8)*(za(p8,p3)*zb(p3,p5)+za(p8,p4)*zb(p4,p5))
     &  *mtsq/(za(p2f,p8)*zb(p8,p2f))
     & +zb(p5,p4)*zabi1j(p4,p8)*(za(p8,p3)*zb(p3,p5)+za(p8,p4)*zb(p4,p5))
     &  *mtsq/(za(p2f,p8)*zb(p8,p2f))
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
      u5m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m5mv(1,2) = - za(p2f,p5)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p5)*mt
      u5m5mv(2,2) = - za(p2f,p5)*zb(p1f,p5)
!
      u6m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m6mv(1,2) = - za(p2f,p6)/zb(p1f,p7)*zb(p6,p7)*mt
      u6m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p6)*mt
      u6m6mv(2,2) = - za(p2f,p6)*zb(p1f,p6)
!
!
      u5m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p5)*mt
      u5m4mv(2,2) = - za(p2f,p4)*zb(p1f,p5)
!
      zab4x56x1zab4x56x2(1,1) =
     & + za(p4,p5)**2/zb(p1f,p7)*zb(p2f,p5)*zb(p5,p7)*mt
     & + za(p4,p5)*za(p4,p6)/zb(p1f,p7)*zb(p2f,p5)*zb(p6,p7)*mt
     & + za(p4,p5)*za(p4,p6)/zb(p1f,p7)*zb(p2f,p6)*zb(p5,p7)*mt
     & + za(p4,p6)**2/zb(p1f,p7)*zb(p2f,p6)*zb(p6,p7)*mt

      zab4x56x1zab4x56x2(1,2) =
     & + za(p4,p5)**2/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p5,p8)*mtsq
     & + za(p4,p5)*za(p4,p6)/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p6,p8)*mtsq
     & + za(p4,p5)*za(p4,p6)/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p8)*zb(p6,p7)*mtsq
     & + za(p4,p6)**2/zb(p1f,p7)/zb(p2f,p8)*zb(p6,p7)*zb(p6,p8)*mtsq

      zab4x56x1zab4x56x2(2,1) =
     & + za(p4,p5)**2*zb(p1f,p5)*zb(p2f,p5)
     & + za(p4,p5)*za(p4,p6)*zb(p1f,p5)*zb(p2f,p6)
     & + za(p4,p5)*za(p4,p6)*zb(p1f,p6)*zb(p2f,p5)
     & + za(p4,p6)**2*zb(p1f,p6)*zb(p2f,p6)

      zab4x56x1zab4x56x2(2,2) =
     & + za(p4,p5)**2/zb(p2f,p8)*zb(p1f,p5)*zb(p5,p8)*mt
     & + za(p4,p5)*za(p4,p6)/zb(p2f,p8)*zb(p1f,p5)*zb(p6,p8)*mt
     & + za(p4,p5)*za(p4,p6)/zb(p2f,p8)*zb(p1f,p6)*zb(p5,p8)*mt
     & + za(p4,p6)**2/zb(p2f,p8)*zb(p1f,p6)*zb(p6,p8)*mt

      zab1x34x5zab2x34x5(1,1) =
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*zb(p3,p5)**2*mt
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p4,p8)*zb(p3,p5)*zb(p4,p5)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p4)*za(p3,p8)*zb(p3,p5)*zb(p4,p5)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p4)*za(p4,p8)*zb(p4,p5)**2*mt

      zab1x34x5zab2x34x5(1,2) =
     & + za(p1f,p3)*za(p2f,p3)*zb(p3,p5)**2
     & + za(p1f,p3)*za(p2f,p4)*zb(p3,p5)*zb(p4,p5)
     & + za(p1f,p4)*za(p2f,p3)*zb(p3,p5)*zb(p4,p5)
     & + za(p1f,p4)*za(p2f,p4)*zb(p4,p5)**2

      zab1x34x5zab2x34x5(2,1) =
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p3,p8)*zb(p3,p5)**2*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p4,p8)*zb(p3,p5)*zb(p4,p5)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p4,p7)*zb(p3,p5)*zb(p4,p5)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p4,p7)*za(p4,p8)*zb(p4,p5)**2*mtsq

      zab1x34x5zab2x34x5(2,2) =
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*zb(p3,p5)**2*mt
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p4,p7)*zb(p3,p5)*zb(p4,p5)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p4)*za(p3,p7)*zb(p3,p5)*zb(p4,p5)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p4)*za(p4,p7)*zb(p4,p5)**2*mt
!
      zab2x256x1(:,:)=-mt*uLv(:,:)+u5m5mv(:,:)+u6m6mv(:,:)
            
      resmmpp=
     & (mtsq*za(p3,p4)*zb(p5,p6)*zab4x13x5)/(zab313*zab626*zbab3x1x34x5*zaba6x2x56x4)*(
     & (zab2x256x1*zab4x13x5)/((s134-mtsq))
     & +u5m4mv
     & )
     & +(zaba3x1x56x4)/(za(p4,p5)*za(p5,p6)*zab313*zab6x45x3*mt*s456)*(
     & (uLv*zababa4x56x2x1x56x4)/(s3456)
     & -zab4x56x1zab4x56x2
     & )
     & +(mt*za(p3,p4)*za(p4,p6))/(za(p4,p5)*za(p5,p6)*zab313*zab6x45x3*zaba6x2x56x4)*(
     & uLv*zaba4x2x56x4
     & -zab4x56x1zab4x56x2
     & )
     & 
     & -(zbab5x34x2x6)/(zb(p3,p4)*zb(p4,p5)*zab626*zab6x45x3*mt*s345)*(
     & (uRv*zbabab5x34x1x2x34x5)/(s3456)
     & +zab1x34x5zab2x34x5
     & )
     & +(mt*zb(p3,p5)*zb(p5,p6))/(zb(p3,p4)*zb(p4,p5)*zab626*zab6x45x3*zbab5x34x1x3)*(
     & uRv*zbab5x34x1x5
     & -zab1x34x5zab2x34x5
     & )
     & -(mt*za(p3,p4)**2*zab4x56x3*uLv)/(za(p4,p5)*za(p5,p6)*zab313*zab6x45x3*s3456)
     & -(mt*uRv*zab6x34x5*zb(p5,p6)**2)/(zb(p3,p4)*zb(p4,p5)*zab626*zab6x45x3*s3456)
!      include 'g3mg4mg5pg6p.f'

      if (flipall) then
         tmp=resmmpp(2,2);resmmpp(2,2)=-resmmpp(1,1);resmmpp(1,1)=-tmp
         tmp=resmmpp(2,1);resmmpp(2,1)=-resmmpp(1,2);resmmpp(1,2)=-tmp
      endif   
      if (flip12) then
         tmp=resmmpp(2,2);resmmpp(2,2)=resmmpp(1,1);resmmpp(1,1)=tmp
      endif   

      return
      end



      subroutine autotggggtbarpmpm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,respmpm)
!     Implementation of Eq~(7.10) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^+ 4_g^- 5_g^+ 6_g-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::respmpm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab313,zab413,zab414,zab613,zab623,zab625,zab626,
     &     uLv(2,2),uRv(2,2),u3m3pv(2,2),u3m4mv(2,2),u3m6mv(2,2),
     &     u4p3pv(2,2),u4p5pv(2,2),u6p6mv(2,2),
     &     zab4x13x5,zab4x56x3,zab6x34x5,zab6x45x3,zaba6x2x56x4,
     & zaba6x2x1x6,zbab3x1x2x3,zbab5x34x1x3
      real(dp):: mt,mtsq,s134,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab414=zabi1j(p4,p4)
      zab613=zabi1j(p6,p3)
      zab623=zabi2j(p6,p3)
      zab625=zabi2j(p6,p5)
      zab626=zabi2j(p6,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab4x13x5=zabi1j(p4,p5)+za(p4,p3)*zb(p3,p5)
      zab4x56x3=za(p4,p5)*zb(p5,p3)+za(p4,p6)*zb(p6,p3)
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      zaba6x2x56x4=zabi2j(p6,p5)*za(p5,p4)+zabi2j(p6,p6)*za(p6,p4)
!     
      zbab5x34x1x3=zb(p5,p3)*zabi1j(p3,p3)+zb(p5,p4)*zabi1j(p4,p3)
!     
      zbab3x1x2x3=
     & +zb(p3,p1f)*zabi2j(p1f,p3)
     & +zb(p3,p7)*zabi2j(p7,p3)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      zaba6x2x1x6=
     & +zabi2j(p6,p1f)*za(p1f,p6)
     & +zabi2j(p6,p7)*za(p7,p6)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
!
      u6p6mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p6)*za(p6,p8)*mt
      u6p6mv(1,2) = - za(p1f,p6)*za(p2f,p6)
      u6p6mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p6,p8)*za(p6,p7)*mtsq
      u6p6mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p6)*za(p6,p7)*mt       
!
!
      u4p3pv(1,1) = - za(p1f,p4)*zb(p2f,p3)
      u4p3pv(1,2) = - za(p1f,p4)/zb(p2f,p8)*zb(p3,p8)*mt
      u4p3pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p3)*mt
      u4p3pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)/zb(p2f,p8)*zb(p3,p8)*mtsq
!
      u4p5pv(1,1) = - za(p1f,p4)*zb(p2f,p5)
      u4p5pv(1,2) = - za(p1f,p4)/zb(p2f,p8)*zb(p5,p8)*mt
      u4p5pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p5)*mt
      u4p5pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)/zb(p2f,p8)*zb(p5,p8)*mtsq
!
!
      u3m3pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p3)*zb(p3,p7)*mt
      u3m3pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p3,p7)*zb(p3,p8)*mtsq
      u3m3pv(2,1) = - zb(p1f,p3)*zb(p2f,p3)
      u3m3pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p3)*zb(p3,p8)*mt
!
!
      u3m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m6mv(1,2) = - za(p2f,p6)/zb(p1f,p7)*zb(p3,p7)*mt
      u3m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p3)*mt
      u3m6mv(2,2) = - za(p2f,p6)*zb(p1f,p3)
!
      u3m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p3,p7)*mt
      u3m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p3)*mt
      u3m4mv(2,2) = - za(p2f,p4)*zb(p1f,p3)
!
      respmpm=
     & (zab413*zab4x13x5**2*zab625
     & *(
     & -u3m6mv*za(p4,p6)*zb(p5,p6)
     & +u4p5pv*zab6x45x3
     & +u4p3pv*zab625
     & +u3m4mv*zab625
     & ))/(za(p3,p4)*zb(p5,p6)*zab313*zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))

     & -(u4p5pv*za(p4,p6)*zab413*zab4x13x5*zab625)/(
     & za(p3,p4)*zb(p5,p6)*zab313*zab626*zaba6x2x56x4*(s134-mtsq))
     & 
     & +(mt*za(p4,p6)**4)/(
     & za(p4,p5)*za(p5,p6)*zab313*zaba6x2x56x4*s456)*(
     & (zab413*uLv)/(za(p3,p4))
     & -u3m3pv
     & )
     & 
     & +(mt*zb(p3,p5)**4)/(zb(p3,p4)*zb(p4,p5)*zab626*zbab5x34x1x3*s345)*(
     & (uRv*zab625)/(zb(p5,p6))
     & -u6p6mv)
     & 
     & -(zb(p3,p5)**4*zab613)/(zb(p3,p4)*zb(p4,p5)*zab6x45x3*zbab5x34x1x3*mt*s345)
     & *((uRv*zaba6x2x1x6)/(s3456)-u6p6mv)
     & 
     & +(za(p4,p6)**4*zab623)/(za(p4,p5)*za(p5,p6)*zab6x45x3*zaba6x2x56x4*mt*s456)*(
     & (uLv*zbab3x1x2x3)/(s3456)
     & +u3m3pv)
     & -(mt*uRv*zab6x34x5*zb(p3,p5)**4)/(zb(p3,p4)*zb(p4,p5)*zb(p5,p6)*zbab5x34x1x3*s345*s3456)
     & -(mt*za(p4,p6)**4*uLv*zab4x56x3)/(za(p3,p4)*za(p4,p5)*za(p5,p6)*zaba6x2x56x4*s456*s3456)
!      include 'g3pg4mg5pg6m.f'

      if (flipall) then
         tmp=respmpm(2,2);respmpm(2,2)=-respmpm(1,1);respmpm(1,1)=-tmp
         tmp=respmpm(2,1);respmpm(2,1)=-respmpm(1,2);respmpm(1,2)=-tmp
      endif   
      if (flip12) then
         tmp=respmpm(2,2);respmpm(2,2)=respmpm(1,1);respmpm(1,1)=tmp
      endif   

      return
      end



      subroutine autotggggtbarpmmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,respmmp)
!     Implementation of Eq~(7.11) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3_g^+ 4_g^- 5_g^- 6_g+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::respmmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &  zab313,zab413,zab414,zab416,zab623,zab626,
     &  uLv(2,2),uRv(2,2),
     &  u3m3pv(2,2),u3m4mv(2,2),u3m5mv(2,2),u3m6pv(2,2),u4p4mv(2,2),
     &  u4p5mv(2,2),u4p6pv(2,2),u5p4mv(2,2),u5p5mv(2,2),u6m4mv(2,2),
     &  zab4x13x4,zab4x13x5,zab4x13x6,zab4x56x3,zab6x34x5,zab6x45x3,
     &  zaba6x2x56x4,zbab3x1x2x3,zbab3x1x45x3,zbab5x2x45x3,zbab5x34x1x3,
     & zbab6x2x45x3,zbabab3x45x2x1x45x3
      real(dp):: mt,mtsq,s134,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab413=zabi1j(p4,p3)
      zab414=zabi1j(p4,p4)
      zab416=zabi1j(p4,p6)
      zab623=zabi2j(p6,p3)
      zab626=zabi2j(p6,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab4x13x5=zabi1j(p4,p5)+za(p4,p3)*zb(p3,p5)
      zab4x56x3=za(p4,p5)*zb(p5,p3)+za(p4,p6)*zb(p6,p3)
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
      zab4x13x4=zab414+za(p4,p3)*zb(p3,p4)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      zaba6x2x56x4=zabi2j(p6,p5)*za(p5,p4)+zabi2j(p6,p6)*za(p6,p4)
!     
      zbab5x34x1x3=zb(p5,p3)*zabi1j(p3,p3)+zb(p5,p4)*zabi1j(p4,p3)
!     
      zbab3x1x2x3=
     & +zb(p3,p1f)*zabi2j(p1f,p3)
     & +zb(p3,p7)*zabi2j(p7,p3)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      zab4x13x6=zab416+za(p4,p3)*zb(p3,p6)
!      
      zbab3x1x45x3=zb(p4,p3)*zabi1j(p4,p3)+zb(p5,p3)*zabi1j(p5,p3)
      zbab5x2x45x3=zb(p4,p3)*zabi2j(p4,p5)+zb(p5,p3)*zabi2j(p5,p5)
      zbab6x2x45x3=zb(p4,p3)*zabi2j(p4,p6)+zb(p5,p3)*zabi2j(p5,p6)
!
      zbabab3x45x2x1x45x3=
     & +zb(p3,p4)*zabi2j(p4,p1f)*(za(p1f,p4)*zb(p4,p3)+za(p1f,p5)*zb(p5,p3))
     & +zb(p3,p5)*zabi2j(p5,p1f)*(za(p1f,p4)*zb(p4,p3)+za(p1f,p5)*zb(p5,p3))
     & +zb(p3,p4)*zabi2j(p4,p7)*(za(p7,p4)*zb(p4,p3)+za(p7,p5)*zb(p5,p3))
     &  *mtsq/(zb(p1f,p7)*za(p7,p1f))
     & +zb(p3,p5)*zabi2j(p5,p7)*(za(p7,p4)*zb(p4,p3)+za(p7,p5)*zb(p5,p3))
     &  *mtsq/(zb(p1f,p7)*za(p7,p1f))      
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt

      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u4p5mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p4)*za(p5,p8)*mt
      u4p5mv(1,2) = - za(p1f,p4)*za(p2f,p5)
      u4p5mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p8)*za(p4,p7)*mtsq
      u4p5mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p5)*za(p4,p7)*mt       
!
      u5p4mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p5)*za(p4,p8)*mt
      u5p4mv(1,2) = - za(p1f,p5)*za(p2f,p4)
      u5p4mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p4,p8)*za(p5,p7)*mtsq
      u5p4mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p4)*za(p5,p7)*mt       
!
      u5p5mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p5)*za(p5,p8)*mt
      u5p5mv(1,2) = - za(p1f,p5)*za(p2f,p5)
      u5p5mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p8)*za(p5,p7)*mtsq
      u5p5mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p5)*za(p5,p7)*mt       
!
      u4p4mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p4)*za(p4,p8)*mt
      u4p4mv(1,2) = - za(p1f,p4)*za(p2f,p4)
      u4p4mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p4,p8)*za(p4,p7)*mtsq
      u4p4mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p4)*za(p4,p7)*mt
!
      u4p6pv(1,1) = - za(p1f,p4)*zb(p2f,p6)
      u4p6pv(1,2) = - za(p1f,p4)/zb(p2f,p8)*zb(p6,p8)*mt
      u4p6pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p6)*mt
      u4p6pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u6m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p6,p7)*mt
      u6m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p6)*mt
      u6m4mv(2,2) = - za(p2f,p4)*zb(p1f,p6)
!
      u3m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m5mv(1,2) = - za(p2f,p5)/zb(p1f,p7)*zb(p3,p7)*mt
      u3m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p3)*mt
      u3m5mv(2,2) = - za(p2f,p5)*zb(p1f,p3)
!
      u3m3pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p3)*zb(p3,p7)*mt
      u3m3pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p3,p7)*zb(p3,p8)*mtsq
      u3m3pv(2,1) = - zb(p1f,p3)*zb(p2f,p3)
      u3m3pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p3)*zb(p3,p8)*mt
!
      u3m6pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p6)*zb(p3,p7)*mt
      u3m6pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p3,p7)*zb(p6,p8)*mtsq
      u3m6pv(2,1) = - zb(p1f,p3)*zb(p2f,p6)
      u3m6pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p3)*zb(p6,p8)*mt
!
!
      u3m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p3,p7)*mt
      u3m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p3)*mt
      u3m4mv(2,2) = - za(p2f,p4)*zb(p1f,p3)
!     
      respmmp =
     & -(mtsq*za(p4,p5)*zab413*zab4x13x6*(u3m4mv*zab4x13x4+u3m5mv*zab4x13x5))/(
     & za(p3,p4)*zab313*zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & -(mt**3*zab413*((u4p4mv*zab4x13x4+u4p5mv*zab4x13x5)*za(p4,p5)*zb(p3,p6)
     & +za(p4,p5)**2*zab4x13x5*u3m6pv))
     & /(za(p3,p4)*zab313*zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & -(mt**4*u4p6pv*za(p4,p5)**2*zb(p3,p5)*zab413)
     & /(za(p3,p4)*zab313*zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & +(mt*zab413*zab4x13x6*((u4p4mv*zab4x13x4+u4p5mv*zab4x13x5)*zb(p3,p6)
     & +za(p4,p5)*zab4x13x5*u3m6pv
     & ))/(za(p3,p4)*zb(p5,p6)*zab313*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & -(mtsq*u4p6pv*za(p4,p5)*zab413)/(
     & za(p3,p4)*zab313*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))*(zab413
     & -(zab4x13x6*zb(p3,p5))/(zb(p5,p6)))
     & +(zab413*zab4x13x6*(u4p6pv*zab413*zab626
     & +zab4x13x6*(u3m4mv*zab4x13x4+u3m5mv*zab4x13x5)
     & ))/(za(p3,p4)*zb(p5,p6)*zab313*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & +(mt*za(p4,p5)**3)/(za(p5,p6)*zab313*zaba6x2x56x4*s456)*(
     & (zab413*uLv)/(za(p3,p4))-u3m3pv)
     & -(mt*uRv*zb(p3,p6)**3)/(zb(p3,p4)*zb(p4,p5)*zb(p5,p6)*zab626*s3456)
     & -(uRv*zbabab3x45x2x1x45x3**2)/(
     & zb(p3,p4)*zb(p4,p5)*zab626*zab6x34x5*zab6x45x3*mt*s345*s3456)
     & -(uRv*zbab3x1x45x3*zbab5x2x45x3*zbabab3x45x2x1x45x3)/(
     & zb(p3,p4)*zb(p4,p5)*zab626*zab6x34x5*zab6x45x3*zbab5x34x1x3*mt*s3456)
     & +(mt*uRv*zb(p3,p5)*zb(p3,p6)*(zb(p3,p5)*zbab6x2x45x3*s3456-s345*zb(p3,p6)*zbab5x2x45x3
     & ))/(zb(p3,p4)*zb(p4,p5)*zb(p5,p6)*zab626*zab6x34x5*zbab5x34x1x3*s3456)
     & -( (-u4p4mv*zb(p3,p4)*zb(p3,p4)-u4p5mv*zb(p3,p4)*zb(p3,p5) 
     & -u5p4mv*zb(p3,p5)*zb(p3,p4) 
     & -u5p5mv*zb(p3,p5)*zb(p3,p5))*zbab3x1x45x3*zbab6x2x45x3
     & )/(zb(p3,p4)*zb(p4,p5)*zab626*zab6x45x3*zbab5x34x1x3*mt*s345)
     & +(mtsq*za(p4,p5)*zab413)/(zab626*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & *(u3m4mv*zb(p3,p6)-(u6m4mv*zab413)/(za(p3,p4)))
     & +(za(p4,p5)**3*zab623)/(za(p5,p6)*zab6x45x3*zaba6x2x56x4*mt*s456)*((uLv*zbab3x1x2x3)/(s3456)+u3m3pv)
     & +(zab413*zab4x13x6)/(za(p3,p4)*zb(p5,p6)*zbab5x34x1x3*zaba6x2x56x4*(s134-mtsq))
     & *(u6m4mv*zab413+u3m4mv*za(p4,p3)*zb(p3,p6))
     & -(mt*za(p4,p5)**3*uLv*zab4x56x3)/(za(p3,p4)*za(p5,p6)*zaba6x2x56x4*s456*s3456)

!      include 'g3pg4mg5mg6p.f'

      if (flipall) then
         tmp=respmmp(2,2);respmmp(2,2)=-respmmp(1,1);respmmp(1,1)=-tmp
         tmp=respmmp(2,1);respmmp(2,1)=-respmmp(1,2);respmmp(1,2)=-tmp
      endif   
      if (flip12) then
         tmp=respmmp(2,2);respmmp(2,2)=respmmp(1,1);respmmp(1,1)=tmp
      endif   

      return
      end




==> anc/autoqag.f <==
      subroutine autoconstructampqag(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,h1,h2,h5
      logical flip
      complex(dp)::res(2,2,2,2,2)
      real(dp)::mt
      res(:,:,:,:,:)=0

      call autoconstructampbis(p1f,p2f,p3,p4,p5,p6,p7,mt,zb,za,flip,res)
      do h1=1,2
      do h2=1,2
      do h5=1,2
      res(h1,h2,2,1,h5)=-res(3-h1,3-h2,1,2,3-h5)
      enddo
      enddo
      enddo
      call autoconstructampbis(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)

      return
      end



      subroutine autoconstructampbis(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,h1,h5
      logical flip
      complex(dp)::tmp(2,2),res(2,2,2,2,2),resflip(2,2,2,2,2)
      real(dp)::mt

! This gives T5x14xd32 for + helicity
      call autotqagtbarmpp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2)=tmp(:,:)

! This gives T5x14xd32 for - helicity
      call autotqagtbarmpm(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1)=tmp(:,:)

      if (flip) then
        resflip=res
        do h1=1,2
        do h5=1,2
          resflip(h1,h1,1,2,h5)=res(h1,h1,1,2,3-h5)
          resflip(h1,3-h1,1,2,h5)=res(3-h1,h1,1,2,3-h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end



      subroutine autotqagtbarmpp(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip12,flipall,resmpp)
!     Implementation of Eq~(6.22) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resmpp(2,2)
!      complex(dp):: zbab3x45x1x5,u3p4pv(2,2),u3p5pv(2,2),u4m3mv(2,2),u5m3mv(2,2)
!      real(dp):: s45
!      complex(dp):: zbab3x45x1x5,zabab3x2x45x1x5
      complex(dp):: zabi1j,zabi2j,tmp,
     & u3p3mv(2,2),uRv(2,2),zab323,zab324,zab325,zab415,zab515,zaba3x2x35x4
      real(dp):: mt,mtsq,s34,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p2f,p7)*zb(p7,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab415=zabi1j(p4,p5)
      zab515=zabi1j(p5,p5)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab325=zabi2j(p3,p5)
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      uRv(1,1)=-mt*za(p1f,p7)/za(p2f,p7)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p6,p7)/(za(p1f,p6)*za(p2f,p7))
      uRv(2,2)=+mt*za(p2f,p6)/za(p1f,p6)
!
      u3p3mv(1,1) = - 1d0/za(p2f,p7)*za(p1f,p3)*za(p3,p7)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p6)*1d0/za(p2f,p7)*za(p3,p7)*za(p3,p6)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p6)*za(p2f,p3)*za(p3,p6)*mt
!
      zaba3x2x35x4=zab323*za(p3,p4)+zab325*za(p5,p4)

! This is the version directly from the worked BCFW example
!      s45=s(p4,p5)
!      zbab3x45x1x5=zb(p3,p4)*zab415+zb(p3,p5)*zab515
!      u3p4pv(1,1) = - za(p1f,p3)*zb(p2f,p4)
!      u3p4pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p7)*zb(p4,p7)*mt
!      u3p4pv(2,1) = - 1d0/za(p1f,p6)*za(p3,p6)*zb(p2f,p4)*mt
!      u3p4pv(2,2) = - 1d0/za(p1f,p6)*za(p3,p6)*1d0/zb(p2f,p7)*zb(p4,p7)*mtsq
!      u3p5pv(1,1) = - za(p1f,p3)*zb(p2f,p5)
!      u3p5pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p7)*zb(p5,p7)*mt
!      u3p5pv(2,1) = - 1d0/za(p1f,p6)*za(p3,p6)*zb(p2f,p5)*mt
!      u3p5pv(2,2) = - 1d0/za(p1f,p6)*za(p3,p6)*1d0/zb(p2f,p7)*zb(p5,p7)*mtsq
!      u4m3mv(1,1) = - 1d0/za(p2f,p7)*za(p3,p7)*1d0/zb(p1f,p6)*zb(p4,p6)*mtsq
!      u4m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p6)*zb(p4,p6)*mt
!      u4m3mv(2,1) = - 1d0/za(p2f,p7)*za(p3,p7)*zb(p1f,p4)*mt
!      u4m3mv(2,2) = - za(p2f,p3)*zb(p1f,p4)
!      u5m3mv(1,1) = - 1d0/za(p2f,p7)*za(p3,p7)*1d0/zb(p1f,p6)*zb(p5,p6)*mtsq
!      u5m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p6)*zb(p5,p6)*mt
!      u5m3mv(2,1) = - 1d0/za(p2f,p7)*za(p3,p7)*zb(p1f,p5)*mt
!      u5m3mv(2,2) = - za(p2f,p3)*zb(p1f,p5)      
!      resmpp=
!     & (1)/(zbab3x45x1x5)*((mt*uRv*zb(p3,p5)*zb(p4,p5)**2)/(s345*zb(p3,p4))
!     & +(1)/(zab515)*(zab415)/(za(p4,p5)*za(p3,p4))*(
!     & (u3p4pv*zab415+u3p5pv*zab515)+(u4m3mv*zab415+u5m3mv*zab515)
!     & +u5m3mv*s45))

! This is the unsimplified version, just for testing
!      zbab3x45x1x5=zb(p3,p4)*zab415+zb(p3,p5)*zab515
!      zabab3x2x45x1x5=zab324*zab415+zab325*zab515
!      resmpp=
!      include 'q3mq4pg5punsimp.f'
     
      resmpp=(1._dp)/(mt*za(p4,p5))*(
     & -(u3p3mv*zab415)/(za(p3,p4)*zab515)
     & +(uRv)/(s34)*((zab324*zab415)/(zab515)
     & +(zaba3x2x35x4*zb(p4,p5))/(s345)))

!      include 'q3mq4pg5p.f'
     
      if (flip12) then
         tmp=resmpp(2,2);resmpp(2,2)=resmpp(1,1);resmpp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpp(2,2);resmpp(2,2)=-resmpp(1,1);resmpp(1,1)=-tmp
         tmp=resmpp(2,1);resmpp(2,1)=-resmpp(1,2);resmpp(1,2)=-tmp
      endif   
      return
      end


      subroutine autotqagtbarmpm(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip12,flipall,resmpm)
!     Implementation of Eq~(6.23) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^-
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resmpm(2,2)
      
      complex(dp):: zabi1j,zabi2j,tmp,uLv(2,2),u4m4pv(2,2),
     & zab514,zab515,zab324,zab524,zbab4x35x2x4
      real(dp):: mt,mtsq,s34,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p2f,p7)*zb(p7,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab514=zabi1j(p5,p4)
      zab515=zabi1j(p5,p5)
      zab324=zabi2j(p3,p4)
      zab524=zabi2j(p5,p4)
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
!     
      uLv(1,1)= + 1d0/zb(p1f,p6)*zb(p2f,p6)*mt
      uLv(1,2)= + 1d0/zb(p1f,p6)*1d0/zb(p2f,p7)*zb(p6,p7)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p7)*zb(p1f,p7)*mt
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p6)*zb(p2f,p4)*zb(p4,p6)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p6)/zb(p2f,p7)*zb(p4,p6)*zb(p4,p7)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p7)*zb(p1f,p4)*zb(p4,p7)*mt
!
      zbab4x35x2x4=zb(p4,p3)*zab324+zb(p4,p5)*zab524
      
      resmpm=
     & (1)/(mt*zb(p4,p5))*(
     & -(u4m4pv*zab514)/(zab515*zb(p3,p4))
     & +(uLv)/(s34)*((za(p3,p5)*zbab4x35x2x4)/(s345)
     & -(zab324*zab514)/(zab515)))
!      include 'q3mq4pg5m.f'
     
      if (flip12) then
         tmp=resmpm(2,2);resmpm(2,2)=resmpm(1,1);resmpm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpm(2,2);resmpm(2,2)=-resmpm(1,1);resmpm(1,1)=-tmp
         tmp=resmpm(2,1);resmpm(2,1)=-resmpm(1,2);resmpm(1,2)=-tmp
      endif   
      return
      end
      


==> anc/autoqag354.f <==
      subroutine autoconstructamp354(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)
!     Amplitude 0-->1^Q 2^Qb 3_q 5_g 4_qb 
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,h1,h2,h5
      logical flip
      complex(dp)::res(2,2,2,2,2)
      real(dp)::mt
      res(:,:,:,:,:)=0
      
      call autoconstructamp354bis(p1f,p2f,p3,p4,p5,p6,p7,mt,zb,za,flip,res)
      do h1=1,2
      do h2=1,2
      do h5=1,2
      res(h1,h2,2,1,h5)=-res(3-h1,3-h2,1,2,3-h5)
      enddo
      enddo
      enddo
      call autoconstructamp354bis(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)

      res=-res

      return
      end



      subroutine autoconstructamp354bis(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,h1,h5
      logical flip
      complex(dp)::tmp(2,2),res(2,2,2,2,2),resflip(2,2,2,2,2)
      real(dp)::mt

! This gives T5x34xd12 for + helicity
      call autoqagtbarmpp354(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2)=tmp(:,:)

! This gives T5x34xd12 for - helicity
      call autoqagtbarmpm354(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1)=tmp(:,:)

      if (flip) then
        resflip=res
        do h1=1,2
        do h5=1,2
          resflip(h1,h1,1,2,h5)=res(h1,h1,1,2,3-h5)
          resflip(h1,3-h1,1,2,h5)=res(3-h1,h1,1,2,3-h5)
        enddo
        enddo
        res=-resflip
      endif

      return
      end

      subroutine autoqagtbarmpp354(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip12,flipall,resmpp)
!     Implementation of Eq~(6.27) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 4^+_qb 
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resmpp(2,2)
      complex(dp):: zabi1j,tmp,uRv(2,2),u3p3mv(2,2),
     & zab313,zab314,zaba5x34x1x3
      real(dp):: mt,mtsq,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mtsq/(za(p1f,p6)*zb(p6,p1f))
!     end statement function
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab314=zabi1j(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      uRv(1,1)=-mt*za(p1f,p7)/za(p2f,p7)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p6,p7)/(za(p1f,p6)*za(p2f,p7))
      uRv(2,2)=+mt*za(p2f,p6)/za(p1f,p6)
!
!
      u3p3mv(1,1) = - 1d0/za(p2f,p7)*za(p1f,p3)*za(p3,p7)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p6)*1d0/za(p2f,p7)*za(p3,p7)*za(p3,p6)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p6)*za(p2f,p3)*za(p3,p6)*mt
!
      zaba5x34x1x3=za(p5,p3)*zab313+za(p5,p4)*zab314
      
      resmpp=
     & (1)/(mt*za(p3,p5)*za(p4,p5))*(
     & uRv*((zab314)/(zb(p3,p4))
     & -(zb(p4,p5)*zaba5x34x1x3)/(zb(p3,p4)*s345))-u3p3mv)

!     include 'q3mg5p4qbp.f'
           
      if (flip12) then
         tmp=resmpp(2,2);resmpp(2,2)=resmpp(1,1);resmpp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpp(2,2);resmpp(2,2)=-resmpp(1,1);resmpp(1,1)=-tmp
         tmp=resmpp(2,1);resmpp(2,1)=-resmpp(1,2);resmpp(1,2)=-tmp
      endif   
      return
      end


      subroutine autoqagtbarmpm354(p1f,p2f,p3,p4,p5,p6,p7,mt,za,zb,flip12,flipall,resmpm)
!     Implementation of Eq~(6.28) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 4^+_qb 
!     p6 and p7 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7
      complex(dp)::resmpm(2,2)
      complex(dp):: zabi1j,tmp,u4m4pv(2,2),uLv(2,2),
     & zab314,zab414,zbab5x34x1x4
      real(dp):: mt,mtsq,s345
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p6)*zb(p6,p4)*mt**2/(za(p1f,p6)*zb(p6,p1f))
!     end statement function
      mtsq=mt**2
      zab314=zabi1j(p3,p4)
      zab414=zabi1j(p4,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      uLv(1,1)= + 1d0/zb(p1f,p6)*zb(p2f,p6)*mt
      uLv(1,2)= + 1d0/zb(p1f,p6)*1d0/zb(p2f,p7)*zb(p6,p7)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p7)*zb(p1f,p7)*mt
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p6)*zb(p2f,p4)*zb(p4,p6)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p6)/zb(p2f,p7)*zb(p4,p6)*zb(p4,p7)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p7)*zb(p1f,p4)*zb(p4,p7)*mt
!
      zbab5x34x1x4=zb(p5,p3)*zab314+zb(p5,p4)*zab414
     

      resmpm=
     & -(1)/(mt*zb(p3,p5)*zb(p4,p5))
     & *(uLv*((zab314)/(za(p3,p4))
     & -(za(p3,p5)*zbab5x34x1x4)/(za(p3,p4)*s345))+u4m4pv)
!      include 'q3mg5m4qbp.f'

      if (flip12) then
         tmp=resmpm(2,2);resmpm(2,2)=resmpm(1,1);resmpm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpm(2,2);resmpm(2,2)=-resmpm(1,1);resmpm(1,1)=-tmp
         tmp=resmpm(2,1);resmpm(2,1)=-resmpm(1,2);resmpm(1,2)=-tmp
      endif   
      return
      end
      


==> anc/autoqagg3456.f <==
      subroutine autoconstructamp3456(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      logical flip56,flipall
      complex(dp):: res(2,2,2,2,2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0
      
      if (trueparity) then
        call autoconstructamp3456bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,flip56,flipall,res)
        call get21from12(res)
        call autoconstructamp3456bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
      else
        call autoconstructamp3456bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
        call get21from12(res)
	res(:,:,2,1,:,:)=conjg(res(:,:,2,1,:,:))	
      endif

      return
      end
      


      subroutine autoconstructamp3456bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h5,h6
      logical flip56,flipall
      complex(dp)::tmp(2,2),res(2,2,2,2,2,2),resflip(2,2,2,2,2,2)
      real(dp)::mt

      call autoqaggtbarmppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)

      call autoqaggtbarmpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,1)=tmp(:,:)

      call autoqaggtbarmpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,2)=tmp(:,:)

      call autoqaggtbarmppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2,1)=tmp(:,:)

      resflip=res
      if (flipall) then
        do h1=1,2
        do h5=1,2
        do h6=1,2
          resflip(h1,h1,1,2,h5,h6)=res(h1,h1,1,2,3-h5,3-h6)
          resflip(h1,3-h1,1,2,h5,h6)=res(3-h1,h1,1,2,3-h5,3-h6)
        enddo
        enddo
        enddo
        res=resflip
      endif

      if (flip56) then
        do h5=1,2
        do h6=1,2
          resflip(:,:,1,2,h5,h6)=res(:,:,1,2,h6,h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end








==> anc/autoqagg3456mpmm.f <==
      subroutine autoqaggtbarmpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmm)
!     Implementation of Eq~(7.24) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^- 6_g^-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & zabab5x34x12x1x6,zbab4x35x2x4,zbab4x56x1x4,zbab4x56x1x6,
     & zbab4x1x2x4,zab3x45x6,zab3x56x4,zab5x16x4,zab5x34x6,
     & zab514,zab515,zab516,zab524,zab614,zab616,zab324,
     & uLv(2,2),u4m4pv(2,2)
      real(dp):: mt,mtsq,s156,s34,s345,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab514=zabi1j(p5,p4)
      zab515=zabi1j(p5,p5)
      zab516=zabi1j(p5,p6)
      zab614=zabi1j(p6,p4)
      zab616=zabi1j(p6,p6)
      zab324=zabi2j(p3,p4)
      zab524=zabi2j(p5,p4)
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s156=real(zab515+zab616+s(p5,p6))+mtsq


      zab3x45x6=za(p3,p4)*zb(p4,p6)+za(p3,p5)*zb(p5,p6)
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)
      zab5x16x4=zab514+za(p5,p6)*zb(p6,p4)

      zbab4x56x1x6=zb(p4,p5)*zab516+zb(p4,p6)*zab616

      zabab5x34x12x1x6=zab5x34x6*mtsq
     & +za(p5,p3)*zb(p3,p2f)*zabi1j(p2f,p6)
     & +za(p5,p4)*zb(p4,p2f)*zabi1j(p2f,p6)
     & +za(p5,p3)*zb(p3,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
     & +za(p5,p4)*zb(p4,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     
      zab3x56x4=za(p3,p5)*zb(p5,p4)+za(p3,p6)*zb(p6,p4)
!
      zbab4x1x2x4=
     & +zb(p4,p1f)*zabi2j(p1f,p4)
     & +zb(p4,p7)*zabi2j(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!

      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      zbab4x56x1x4=zb(p4,p5)*zab514+zb(p4,p6)*zab614
      zbab4x35x2x4=zb(p4,p3)*zab324+zb(p4,p5)*zab524
      
      resmpmm=
     & -(1)/(mt*zb(p3,p4)*zb(p4,p5)*zb(p5,p6))
     & *(
     & (uLv)/(zab3x45x6)*(
     & (zb(p4,p6)*zab324*zbab4x56x1x4)/(zbab4x56x1x6)
     & -(zab3x56x4*zbab4x1x2x4)/(s3456))
     & -(u4m4pv*zab614)/(zab616))
     & -(mt)/(s34)*((uLv*za(p3,p5))/(zabab5x34x12x1x6)
     & *((za(p3,p5)**2*zb(p3,p4)*s3456)/(s345*zab3x45x6)
     & -(za(p5,p6)*zbab4x35x2x4)/(zb(p4,p5)*zab616)
     & -(za(p5,p6)*zb(p3,p4)*zb(p4,p6)*zab324)/(
     & 	zb(p4,p5)*zbab4x56x1x6))
     & -(uLv*za(p5,p6)*zab324*zab5x16x4)/(
     & 	zab616*zbab4x56x1x6*(s156-mt**2))
     & -(u4m4pv*za(p3,p4)*za(p5,p6))/(
     & 	zb(p5,p6)*zab616*(s156-mt**2)))

!     include 'qagg3456mm.f'

      if (flip12) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmm(2,2);resmpmm(2,2)=-resmpmm(1,1);resmpmm(1,1)=-tmp
         tmp=resmpmm(2,1);resmpmm(2,1)=-resmpmm(1,2);resmpmm(1,2)=-tmp
      endif   
      return
      end



==> anc/autoqagg3456mpmp.f <==
      subroutine autoqaggtbarmpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmp)
!     Implementation of Eq~(7.26) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^- 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & zab316,zab416,zab514,zab515,zab516,zab616,
     & zab323,zab324,zab326,zab524,
     & u3p3mv(2,2),u4m4pv(2,2),u4p6pv(2,2),u5p6pv(2,2),u6m4mv(2,2),
     & u6m4pv(2,2),u6m5mv(2,2),u6m6pv(2,2),uLv(2,2),uRv(2,2),
     & zab3x45x6,zab4x35x6,zab5x34x6,zab5x16x4,
     & zabab5x34x12x1x6,zbab4x56x1x6,zbab6x1x56x4,zbab6x1x2x6
      real(dp):: mt,mtsq,s156,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!
!
      mtsq=mt**2
      zab316=zabi1j(p3,p6)
      zab416=zabi1j(p4,p6)
      zab514=zabi1j(p5,p4)
      zab515=zabi1j(p5,p5)
      zab516=zabi1j(p5,p6)
      zab616=zabi1j(p6,p6)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab326=zabi2j(p3,p6)
      zab524=zabi2j(p5,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s156=real(zab515+zab616+s(p5,p6))+mtsq

      zab3x45x6=za(p3,p4)*zb(p4,p6)+za(p3,p5)*zb(p5,p6)
      zab4x35x6=za(p4,p3)*zb(p3,p6)+za(p4,p5)*zb(p5,p6)
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)
!
      zab5x16x4=zab514+za(p5,p6)*zb(p6,p4)
      zbab4x56x1x6=zb(p4,p5)*zab516+zb(p4,p6)*zab616
!
      zabab5x34x12x1x6=zab5x34x6*mtsq
     & +za(p5,p3)*zb(p3,p2f)*zabi1j(p2f,p6)
     & +za(p5,p4)*zb(p4,p2f)*zabi1j(p2f,p6)
     & +za(p5,p3)*zb(p3,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
     & +za(p5,p4)*zb(p4,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt

      u4p6pv(1,1) = - za(p1f,p4)*zb(p2f,p6)
      u4p6pv(1,2) = - za(p1f,p4)/zb(p2f,p8)*zb(p6,p8)*mt
      u4p6pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p6)*mt
      u4p6pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u5p6pv(1,1) = - za(p1f,p5)*zb(p2f,p6)
      u5p6pv(1,2) = - za(p1f,p5)/zb(p2f,p8)*zb(p6,p8)*mt
      u5p6pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p6)*mt
      u5p6pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u6m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p6,p7)*mt
      u6m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p6)*mt
      u6m4mv(2,2) = - za(p2f,p4)*zb(p1f,p6)
!
      u6m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m5mv(1,2) = - za(p2f,p5)/zb(p1f,p7)*zb(p6,p7)*mt
      u6m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p6)*mt
      u6m5mv(2,2) = - za(p2f,p5)*zb(p1f,p6)
!
      u6m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p6,p7)*mt
      u6m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p6,p7)*zb(p4,p8)*mtsq
      u6m4pv(2,1) = - zb(p1f,p6)*zb(p2f,p4)
      u6m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p6)*zb(p4,p8)*mt
!
      u6m6pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p6)*zb(p6,p7)*mt
      u6m6pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p6,p7)*zb(p6,p8)*mtsq
      u6m6pv(2,1) = - zb(p1f,p6)*zb(p2f,p6)
      u6m6pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p6)*zb(p6,p8)*mt
!
      zbab6x1x56x4=zb(p5,p4)*zab516+zb(p6,p4)*zab616
      
      zbab6x1x2x6=
     & +zb(p6,p1f)*zabi2j(p1f,p6)
     & +zb(p6,p7)*zabi2j(p7,p6)*mt**2/(za(p1f,p7)*zb(p7,p1f))

      resmpmp=
     & (1)/(mt*zb(p3,p4)*za(p3,p4)*za(p5,p6))
     & *(
     & ((uLv*zab516+u6m6pv*za(p5,p6))*za(p3,p5)*zab524*zab516)/(
     & zab616*zabab5x34x12x1x6)
     & -((uLv*zab516+u6m6pv*za(p5,p6))
     & *za(p3,p5)*zab324*zab516**2*zb(p3,p4))/(
     & zab616*zabab5x34x12x1x6*zbab4x56x1x6)
     & +(zab516*zab5x16x4)/(zab616*zbab4x56x1x6*(s156-mt**2))
     & *((uLv*zab516+u6m6pv*za(p5,p6))*zab324
     & +za(p3,p4)*(za(p5,p6)*u6m4pv*zb(p4,p6)-u4m4pv*zab516)))
     & +(zb(p4,p6)**3)/(mt*zb(p3,p4)*zb(p4,p5)*zb(p5,p6))*(
     & (uRv*zab324+u3p3mv*zb(p3,p4))
     & 	*(zab416*zb(p4,p6)+zab516*zb(p5,p6))/(zab3x45x6*zbab6x1x56x4*s456)
     & -(uRv*zab326)/(zab3x45x6*s3456)
     & -(uRv*zab323)/(s3456*s456))
     & +(za(p3,p5)**3*zbab6x1x2x6)/(za(p3,p4)*za(p4,p5)*zab3x45x6*s345*s3456*zabab5x34x12x1x6)
     & *((u5p6pv+u6m5mv)*zab4x35x6
     & -(u4p6pv+u6m4mv)*zab5x34x6)

!      include 'qagg3456mp.f'
      
      if (flip12) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmp(2,2);resmpmp(2,2)=-resmpmp(1,1);resmpmp(1,1)=-tmp
         tmp=resmpmp(2,1);resmpmp(2,1)=-resmpmp(1,2);resmpmp(1,2)=-tmp
      endif   
      return
      end



==> anc/autoqagg3456mppm.f <==
      subroutine autoqaggtbarmppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppm)
!     Implementation of Eq~(7.27) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppm(2,2)
      complex(dp)::zabi1j,zabi2j,tmp,
     & zab415,zab515,zab614,zab615,zab616,
     & uLv(2,2),uRv(2,2),u3p3mv(2,2),u4m4pv(2,2),u4m5pv(2,2),
     & u4m6mv(2,2),u5m4pv(2,2),u5m5pv(2,2),u5m6mv(2,2),u6p3mv(2,2),
     & u6p4pv(2,2),u6p5pv(2,2),u6p6mv(2,2),
     & zab323,zab324,zab325,zab624,zab625,
     & zab4x16x5,zab6x34x5,zab6x35x4,zab6x45x3,zaba3x2x45x6,zaba4x56x1x6,
     & zaba6x1x45x6,zaba6x1x56x4,zaba6x2x45x6,zabab6x1x12x34x5
      real(dp)::mt,mtsq,s156,s34,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab415=zabi1j(p4,p5)
      zab515=zabi1j(p5,p5)
      zab614=zabi1j(p6,p4)
      zab615=zabi1j(p6,p5)
      zab616=zabi1j(p6,p6)
      zab624=zabi2j(p6,p4)
      zab625=zabi2j(p6,p5)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab325=zabi2j(p3,p5)

      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s156=real(zab515+zab616+s(p5,p6))+mtsq
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u6p6mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p6)*za(p6,p8)*mt
      u6p6mv(1,2) = - za(p1f,p6)*za(p2f,p6)
      u6p6mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p6,p8)*za(p6,p7)*mtsq
      u6p6mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p6)*za(p6,p7)*mt       
!
      u6p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p6)*za(p3,p8)*mt
      u6p3mv(1,2) = - za(p1f,p6)*za(p2f,p3)
      u6p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p6,p7)*mtsq
      u6p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p6,p7)*mt       
!
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      u4m5pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p5)*zb(p4,p7)*mt
      u4m5pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p5,p8)*mtsq
      u4m5pv(2,1) = - zb(p1f,p4)*zb(p2f,p5)
      u4m5pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p5,p8)*mt
!
      u5m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p5,p7)*mt
      u5m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p4,p8)*mtsq
      u5m4pv(2,1) = - zb(p1f,p5)*zb(p2f,p4)
      u5m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p5)*zb(p4,p8)*mt
!
      u4m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m6mv(1,2) = - za(p2f,p6)/zb(p1f,p7)*zb(p4,p7)*mt
      u4m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p4)*mt
      u4m6mv(2,2) = - za(p2f,p6)*zb(p1f,p4)
!
      u5m5pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p5)*zb(p5,p7)*mt
      u5m5pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p5,p8)*mtsq
      u5m5pv(2,1) = - zb(p1f,p5)*zb(p2f,p5)
      u5m5pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p5)*zb(p5,p8)*mt
!
      u5m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m6mv(1,2) = - za(p2f,p6)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p5)*mt
      u5m6mv(2,2) = - za(p2f,p6)*zb(p1f,p5)
!
      u6p4pv(1,1) = - za(p1f,p6)*zb(p2f,p4)
      u6p4pv(1,2) = - za(p1f,p6)/zb(p2f,p8)*zb(p4,p8)*mt
      u6p4pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p4)*mt
      u6p4pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u6p5pv(1,1) = - za(p1f,p6)*zb(p2f,p5)
      u6p5pv(1,2) = - za(p1f,p6)/zb(p2f,p8)*zb(p5,p8)*mt
      u6p5pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p5)*mt
      u6p5pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)/zb(p2f,p8)*zb(p5,p8)*mtsq
!
!
      zab4x16x5=zab415+za(p4,p6)*zb(p6,p5)
      zab6x35x4=za(p6,p3)*zb(p3,p4)+za(p6,p5)*zb(p5,p4)
      zaba3x2x45x6=zab324*za(p4,p6)+zab325*za(p5,p6)
      zaba4x56x1x6=za(p4,p5)*zab615+za(p4,p6)*zab616
      zaba6x1x45x6=zab614*za(p4,p6)+zab615*za(p5,p6)
      zaba6x1x56x4=zab615*za(p5,p4)+zab616*za(p6,p4)
      zaba6x2x45x6=zab624*za(p4,p6)+zab625*za(p5,p6)
      zabab6x1x12x34x5=zab6x34x5*mtsq
     & +zabi1j(p6,p2f)*za(p2f,p3)*zb(p3,p5)
     & +zabi1j(p6,p2f)*za(p2f,p4)*zb(p4,p5)
     & +zabi1j(p6,p8)*za(p8,p3)*zb(p3,p5)*mtsq/(za(p2f,p8)*zb(p8,p2f))
     & +zabi1j(p6,p8)*za(p8,p4)*zb(p4,p5)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     
      resmppm=
     & za(p3,p4)*zb(p3,p5)*(zab614*zab6x34x5-zab615*zab6x35x4)
     & *((
     & (u6p5pv+u5m6mv)*zab6x35x4
     & -(u6p4pv+u4m6mv)*zab6x34x5))/(
     & zab6x45x3*zabab6x1x12x34x5*s345*s3456*s34)
     & 
     & +(1)/(mt*s34)*(
     & (za(p3,p6)*za(p4,p6)*uLv*zb(p3,p4)*zaba3x2x45x6)/(za(p4,p5)*za(p5,p6)*s456*s3456)
     & 
     & -((uRv*zab615+u6p6mv*zb(p5,p6))*zab615*zb(p4,p5))/(
     & zab616*zabab6x1x12x34x5*zb(p5,p6))*zab325
     & 
     & +((uRv*zab615+u6p6mv*zb(p5,p6))*zab615*zb(p4,p5))/(
     & zab616*zabab6x1x12x34x5*zb(p5,p6)*zaba4x56x1x6)
     & *za(p3,p4)*zab323*zab615
     & 
     & -((uRv*zab324+u3p3mv*zb(p3,p4))*zab615
     & -u6p3mv*za(p3,p6)*zb(p3,p4)*zb(p5,p6)+u6p6mv*zab324*zb(p5,p6))
     & *(zab615*zab4x16x5)/(zb(p5,p6)*zab616*zaba4x56x1x6*(s156-mt**2))
     & 
     & +(za(p3,p6)*za(p4,p6)*uLv*zb(p3,p4)*zaba6x2x45x6)/(
     & za(p4,p5)*za(p5,p6)*zab6x45x3*s3456)
     & 
     & -( 
     & (-u4m4pv*za(p4,p6)*za(p4,p6) -u4m5pv*za(p4,p6)*za(p5,p6) 
     &  -u5m4pv*za(p5,p6)*za(p4,p6) -u5m5pv*za(p5,p6)*za(p5,p6))*za(p3,p4)*zb(p3,p4)*za(p4,p6)*zaba6x1x45x6)/(
     & za(p4,p5)*za(p5,p6)*s456*zab6x45x3*zaba6x1x56x4)
     & 
     & -(uLv*za(p4,p6)**2*zb(p3,p4)*zaba3x2x45x6*zaba6x1x45x6)/(
     & za(p4,p5)*za(p5,p6)*s456*zab6x45x3*zaba6x1x56x4)
     & )

!      include 'qagg3456pm.f'

      if (flip12) then
         tmp=resmppm(2,2);resmppm(2,2)=resmppm(1,1);resmppm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppm(2,2);resmppm(2,2)=-resmppm(1,1);resmppm(1,1)=-tmp
         tmp=resmppm(2,1);resmppm(2,1)=-resmppm(1,2);resmppm(1,2)=-tmp
      endif   
      return
      end






==> anc/autoqagg3456mppp.f <==
      subroutine autoqaggtbarmppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppp)
!     Implementation of Eq~(7.25) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppp(2,2)
      complex(dp):: zabi1j,zabi2j,zabab5x34x12x1x6,zbab4x56x1x6,
     & zab3x45x6,zab4x35x6,zab5x34x6,
     & zabab4x1x56x1x6,zabab3x2x56x1x6,
     & zab323,zab324,zab325,zab326,zab415,zab416,zab515,zab516,zab616,
     & uRv(2,2),u3p3mv(2,2),tmp
      real(dp):: s34,s56,s156,s345,s3456,mt,mtsq

!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function

      mtsq=mt**2

      zab415=zabi1j(p4,p5)
      zab416=zabi1j(p4,p6)
      zab515=zabi1j(p5,p5)
      zab516=zabi1j(p5,p6)
      zab616=zabi1j(p6,p6)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab325=zabi2j(p3,p5)
      zab326=zabi2j(p3,p6)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s156=real(zab515+zab616+s(p5,p6))+mtsq
!      
      zab3x45x6=za(p3,p4)*zb(p4,p6)+za(p3,p5)*zb(p5,p6)
      zab4x35x6=za(p4,p3)*zb(p3,p6)+za(p4,p5)*zb(p5,p6)
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)

      zbab4x56x1x6=zb(p4,p5)*zab516+zb(p4,p6)*zab616
!      

      zabab5x34x12x1x6=zab5x34x6*mtsq
     & +za(p5,p3)*zb(p3,p2f)*zabi1j(p2f,p6)
     & +za(p5,p4)*zb(p4,p2f)*zabi1j(p2f,p6)
     & +za(p5,p3)*zb(p3,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
     & +za(p5,p4)*zb(p4,p8)*zabi1j(p8,p6)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)

      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt

!      
      zabab3x2x56x1x6=zab325*zab516+zab326*zab616
      zabab4x1x56x1x6=zab415*zab516+zab416*zab616


      resmppp=
     & (1)/(mt*za(p4,p5)*za(p5,p6)*zab616*s34)
     & *(
     & (uRv*zab324+u3p3mv*zb(p3,p4))*
     & ((zabab4x1x56x1x6+zab416*s56))/((s156-mt**2))
     & -
     & (mt**2*(
     & uRv*za(p5,p6)*zab616*zab3x45x6**2*zab4x35x6*zb(p3,p4)))/(
     & zabab5x34x12x1x6*s345*s3456)
     & +uRv*(za(p4,p5)*zabab3x2x56x1x6+za(p4,p3)*zab323*zab516)
     & *(zbab4x56x1x6)/(zabab5x34x12x1x6)
     & )
!      include 'qagg3456pp.f'

      if (flip12) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppp(2,2);resmppp(2,2)=-resmppp(1,1);resmppp(1,1)=-tmp
         tmp=resmppp(2,1);resmppp(2,1)=-resmppp(1,2);resmppp(1,2)=-tmp
      endif   
      return
      end




==> anc/autoqagg3546.f <==
      subroutine autoconstructamp3546(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 4^+_qb 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      logical flip56,flipall
      complex(dp)::res(2,2,2,2,2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0
      
      if (trueparity) then
        call autoconstructamp3546bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,flip56,flipall,res)
        call get21from12(res)
        call autoconstructamp3546bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
      else
        call autoconstructamp3546bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
        call get21from12(res)
	res(:,:,2,1,:,:)=conjg(res(:,:,2,1,:,:))	
      endif

      return
      end
      


      subroutine autoconstructamp3546bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 4^+_qb 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h5,h6
      logical flip56,flipall
      complex(dp)::tmp(2,2),res(2,2,2,2,2,2),resflip(2,2,2,2,2,2)
      real(dp)::mt

      call autoqaggtbar3546mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,1)=tmp(:,:)

      call autoqaggtbar3546mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,2)=tmp(:,:)

! note: this is related to 6354 ordering after 1<->2 and 3<->4
      call autoqaggtbar6354mpmm(p2f,p1f,p4,p3,p5,p6,p8,p7,mt,zb,za,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)
      res(1,2,1,2,2,2)=tmp(2,1)
      res(2,1,1,2,2,2)=tmp(1,2)

      call autoqaggtbar6354mpmp(p2f,p1f,p4,p3,p5,p6,p8,p7,mt,zb,za,.false.,.false.,tmp)
      res(:,:,1,2,2,1)=tmp(:,:)
      res(1,2,1,2,2,1)=tmp(2,1)
      res(2,1,1,2,2,1)=tmp(1,2)

      resflip=res
      if (flipall) then
        do h1=1,2
        do h5=1,2
        do h6=1,2
          resflip(h1,h1,1,2,h5,h6)=res(h1,h1,1,2,3-h5,3-h6)
          resflip(h1,3-h1,1,2,h5,h6)=res(3-h1,h1,1,2,3-h5,3-h6)
        enddo
        enddo
        enddo
        res=resflip
      endif

      if (flip56) then
        do h5=1,2
        do h6=1,2
          resflip(:,:,1,2,h5,h6)=res(:,:,1,2,h6,h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end




==> anc/autoqagg3546mpmm.f <==
      subroutine autoqaggtbar3546mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmm)
!     Implementation of Eq~(7.36) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 4^+_qb 6_g^- 
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & uLv(2,2),u4m4pv(2,2),
     & zab614,zab616,zab324,zab524,
     & zab6x35x4,zbab4x2x1x4,zbab4x1x2x4,zbab4x2x35x4
      real(dp)::mt,mtsq,s345,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab614=zabi1j(p6,p4)
      zab616=zabi1j(p6,p6)
      zab324=zabi2j(p3,p4)
      zab524=zabi2j(p5,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zbab4x1x2x4=
     & +zb(p4,p1f)*zabi2j(p1f,p4)
     & +zb(p4,p7)*zabi2j(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      zab6x35x4=za(p6,p3)*zb(p3,p4)+za(p6,p5)*zb(p5,p4)
      zbab4x2x1x4=-zbab4x1x2x4
      zbab4x2x35x4=zb(p3,p4)*zab324+zb(p5,p4)*zab524
      
      
      resmpmm =
     & (1)/(mt*zb(p3,p5)*zb(p4,p5)*zb(p4,p6))*(
     & (-u4m4pv*zab614)/(zab616)
     & -(uLv*zab614*zbab4x2x35x4)/(zab616*s345)
     & -(uLv*zab6x35x4*zbab4x2x1x4)/(s345*s3456))

!      include 'qagg3546mm.f'

      if (flip12) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmm(2,2);resmpmm(2,2)=-resmpmm(1,1);resmpmm(1,1)=-tmp
         tmp=resmpmm(2,1);resmpmm(2,1)=-resmpmm(1,2);resmpmm(1,2)=-tmp
      endif   
      return
      end


==> anc/autoqagg3546mpmp.f <==
      subroutine autoqaggtbar3546mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmp)
!     Implementation of Eq~(7.37) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 4^+_qb 6_g^+ 
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & zab416,zab516,zab616,zab323,zab324,zab326,zab523,zab524,zab526,
     & zbab3x45x1x6,zbab4x2x35x4,zbab6x2x35x4,
     & zab1x35x4zab2x35x4(2,2),zab5x46x1zaba2x12x46x5(2,2),
     & zab5x46x2zaba1x12x46x5(2,2),zab6x45x3,zbab3x2x35x4,
     & uRv(2,2)
      real(dp):: mt,mtsq,s345,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!
      mtsq=mt**2
      zab416=zabi1j(p4,p6)
      zab516=zabi1j(p5,p6)
      zab616=zabi1j(p6,p6)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab326=zabi2j(p3,p6)
      zab523=zabi2j(p5,p3)
      zab524=zabi2j(p5,p4)
      zab526=zabi2j(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab6x45x3=za(p6,p4)*zb(p4,p3)+za(p6,p5)*zb(p5,p3)
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      zab1x35x4zab2x35x4(1,1) =
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*zb(p3,p4)**2*mt
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p5,p8)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p3,p8)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p5,p8)*zb(p5,p4)**2*mt

      zab1x35x4zab2x35x4(1,2) =
     & + za(p1f,p3)*za(p2f,p3)*zb(p3,p4)**2
     & + za(p1f,p3)*za(p2f,p5)*zb(p3,p4)*zb(p5,p4)
     & + za(p1f,p5)*za(p2f,p3)*zb(p3,p4)*zb(p5,p4)
     & + za(p1f,p5)*za(p2f,p5)*zb(p5,p4)**2
!
      zab1x35x4zab2x35x4(2,1) =
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p3,p8)*zb(p3,p4)**2*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p5,p8)*zb(p3,p4)*zb(p5,p4)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p5,p7)*zb(p3,p4)*zb(p5,p4)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p7)*za(p5,p8)*zb(p5,p4)**2*mtsq
!
      zab1x35x4zab2x35x4(2,2) =
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*zb(p3,p4)**2*mt
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p5,p7)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p3,p7)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p5,p7)*zb(p5,p4)**2*mt
!
      zab5x46x1zaba2x12x46x5(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)**2/zb(p1f,p7)*zb(p3,p4)*zb(p4,p7)*mtsq
     &  + 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p3,
     & p4)*zb(p6,p7)*mtsq
     &  + 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p3,
     & p6)*zb(p4,p7)*mtsq
     &  - 1d0/za(p2f,p8)*za(p3,p8)*za(p5,p6)**2/zb(p1f,p7)*zb(p3,p6)*zb(
     & p6,p7)*mtsq
     &  + 1d0/za(p2f,p8)*za(p4,p5)**2*za(p5,p8)/zb(p1f,p7)*zb(p4,p5)*zb(
     & p4,p7)*mtsq
     &  + 1d0/za(p2f,p8)*za(p4,p5)**2*za(p6,p8)/zb(p1f,p7)*zb(p4,p6)*zb(
     & p4,p7)*mtsq
     &  + 1d0/za(p2f,p8)*za(p4,p5)*za(p4,p8)*za(p5,p6)/zb(p1f,p7)*zb(p4,
     & p6)*zb(p4,p7)*mtsq
     &  - 1d0/za(p2f,p8)*za(p4,p5)*za(p5,p6)*za(p5,p8)/zb(p1f,p7)*zb(p4,
     & p5)*zb(p6,p7)*mtsq
     &
      zab5x46x1zaba2x12x46x5(1,1) = zab5x46x1zaba2x12x46x5(1,1) + 1d0/za(p2f,p8)
     & *za(p4,p5)*za(p5,p6)*za(p5,p8)/zb(p1f,p7)*zb(p4,p7)*zb(p5,p6)*
     & mtsq
     &  - 1d0/za(p2f,p8)*za(p4,p5)*za(p5,p6)*za(p6,p8)/zb(p1f,p7)*zb(p4,
     & p6)*zb(p6,p7)*mtsq
     &  - 1d0/za(p2f,p8)*za(p4,p8)*za(p5,p6)**2/zb(p1f,p7)*zb(p4,p6)*zb(
     & p6,p7)*mtsq
     &  - 1d0/za(p2f,p8)*za(p5,p6)**2*za(p5,p8)/zb(p1f,p7)*zb(p5,p6)*zb(
     & p6,p7)*mtsq
     &

      zab5x46x1zaba2x12x46x5(1,2) = - za(p2f,p3)*za(p4,p5)**2/zb(p1f,p7)*zb(p3,p4)*zb(p4,p7)*mt
     &  + za(p2f,p3)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p3,p4)*zb(p6,p7
     & )*mt
     &  + za(p2f,p3)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p3,p6)*zb(p4,p7
     & )*mt
     &  - za(p2f,p3)*za(p5,p6)**2/zb(p1f,p7)*zb(p3,p6)*zb(p6,p7)*mt
     &  + za(p2f,p4)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p4,p6)*zb(p4,p7
     & )*mt
     &  - za(p2f,p4)*za(p5,p6)**2/zb(p1f,p7)*zb(p4,p6)*zb(p6,p7)*mt
     &  + za(p2f,p5)*za(p4,p5)**2/zb(p1f,p7)*zb(p4,p5)*zb(p4,p7)*mt
     &  - za(p2f,p5)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p4,p5)*zb(p6,p7
     & )*mt
     &  + za(p2f,p5)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p4,p7)*zb(p5,p6
     & )*mt
     &
      zab5x46x1zaba2x12x46x5(1,2) = zab5x46x1zaba2x12x46x5(1,2) - za(p2f,p5)*
     & za(p5,p6)**2/zb(p1f,p7)*zb(p5,p6)*zb(p6,p7)*mt
     &  + za(p2f,p6)*za(p4,p5)**2/zb(p1f,p7)*zb(p4,p6)*zb(p4,p7)*mt
     &  - za(p2f,p6)*za(p4,p5)*za(p5,p6)/zb(p1f,p7)*zb(p4,p6)*zb(p6,p7
     & )*mt
     &

      zab5x46x1zaba2x12x46x5(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)**2*zb(p1f,p4)*zb(p3,p4)*mt
     &  + 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)*za(p5,p6)*zb(p1f,p4)*zb(p3,p6
     & )*mt
     &  + 1d0/za(p2f,p8)*za(p3,p8)*za(p4,p5)*za(p5,p6)*zb(p1f,p6)*zb(p3,p4
     & )*mt
     &  - 1d0/za(p2f,p8)*za(p3,p8)*za(p5,p6)**2*zb(p1f,p6)*zb(p3,p6)*mt
     &  + 1d0/za(p2f,p8)*za(p4,p5)**2*za(p5,p8)*zb(p1f,p4)*zb(p4,p5)*mt
     &  + 1d0/za(p2f,p8)*za(p4,p5)**2*za(p6,p8)*zb(p1f,p4)*zb(p4,p6)*mt
     &  + 1d0/za(p2f,p8)*za(p4,p5)*za(p4,p8)*za(p5,p6)*zb(p1f,p4)*zb(p4,p6
     & )*mt
     &  + 1d0/za(p2f,p8)*za(p4,p5)*za(p5,p6)*za(p5,p8)*zb(p1f,p4)*zb(p5,p6
     & )*mt
     &  - 1d0/za(p2f,p8)*za(p4,p5)*za(p5,p6)*za(p5,p8)*zb(p1f,p6)*zb(p4,p5
     & )*mt
     &
      zab5x46x1zaba2x12x46x5(2,1) = zab5x46x1zaba2x12x46x5(2,1) - 1d0/za(p2f,p8)
     & *za(p4,p5)*za(p5,p6)*za(p6,p8)*zb(p1f,p6)*zb(p4,p6)*mt
     &  - 1d0/za(p2f,p8)*za(p4,p8)*za(p5,p6)**2*zb(p1f,p6)*zb(p4,p6)*mt
     &  - 1d0/za(p2f,p8)*za(p5,p6)**2*za(p5,p8)*zb(p1f,p6)*zb(p5,p6)*mt
     &

      zab5x46x1zaba2x12x46x5(2,2) = - za(p2f,p3)*za(p4,p5)**2*zb(p1f,p4)*zb(p3,p4)
     &  + za(p2f,p3)*za(p4,p5)*za(p5,p6)*zb(p1f,p4)*zb(p3,p6)
     &  + za(p2f,p3)*za(p4,p5)*za(p5,p6)*zb(p1f,p6)*zb(p3,p4)
     &  - za(p2f,p3)*za(p5,p6)**2*zb(p1f,p6)*zb(p3,p6)
     &  + za(p2f,p4)*za(p4,p5)*za(p5,p6)*zb(p1f,p4)*zb(p4,p6)
     &  - za(p2f,p4)*za(p5,p6)**2*zb(p1f,p6)*zb(p4,p6)
     &  + za(p2f,p5)*za(p4,p5)**2*zb(p1f,p4)*zb(p4,p5)
     &  + za(p2f,p5)*za(p4,p5)*za(p5,p6)*zb(p1f,p4)*zb(p5,p6)
     &  - za(p2f,p5)*za(p4,p5)*za(p5,p6)*zb(p1f,p6)*zb(p4,p5)
     &  - za(p2f,p5)*za(p5,p6)**2*zb(p1f,p6)*zb(p5,p6)
     &  + za(p2f,p6)*za(p4,p5)**2*zb(p1f,p4)*zb(p4,p6)
     &  - za(p2f,p6)*za(p4,p5)*za(p5,p6)*zb(p1f,p6)*zb(p4,p6)
     &

      zab5x46x2zaba1x12x46x5(1,1) = - za(p1f,p3)*za(p4,p5)**2*zb(p2f,p4)*zb(p3,p4)
     &  + za(p1f,p3)*za(p4,p5)*za(p5,p6)*zb(p2f,p4)*zb(p3,p6)
     &  + za(p1f,p3)*za(p4,p5)*za(p5,p6)*zb(p2f,p6)*zb(p3,p4)
     &  - za(p1f,p3)*za(p5,p6)**2*zb(p2f,p6)*zb(p3,p6)
     &  + za(p1f,p4)*za(p4,p5)*za(p5,p6)*zb(p2f,p4)*zb(p4,p6)
     &  - za(p1f,p4)*za(p5,p6)**2*zb(p2f,p6)*zb(p4,p6)
     &  + za(p1f,p5)*za(p4,p5)**2*zb(p2f,p4)*zb(p4,p5)
     &  + za(p1f,p5)*za(p4,p5)*za(p5,p6)*zb(p2f,p4)*zb(p5,p6)
     &  - za(p1f,p5)*za(p4,p5)*za(p5,p6)*zb(p2f,p6)*zb(p4,p5)
     &  - za(p1f,p5)*za(p5,p6)**2*zb(p2f,p6)*zb(p5,p6)
     &  + za(p1f,p6)*za(p4,p5)**2*zb(p2f,p4)*zb(p4,p6)
     &  - za(p1f,p6)*za(p4,p5)*za(p5,p6)*zb(p2f,p6)*zb(p4,p6)
     &

      zab5x46x2zaba1x12x46x5(1,2) = - za(p1f,p3)*za(p4,p5)**2/zb(p2f,p8)*zb(p3,p4)*zb(p4,p8)*mt
     &  + za(p1f,p3)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p3,p4)*zb(p6,p8
     & )*mt
     &  + za(p1f,p3)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p3,p6)*zb(p4,p8
     & )*mt
     &  - za(p1f,p3)*za(p5,p6)**2/zb(p2f,p8)*zb(p3,p6)*zb(p6,p8)*mt
     &  + za(p1f,p4)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p4,p6)*zb(p4,p8
     & )*mt
     &  - za(p1f,p4)*za(p5,p6)**2/zb(p2f,p8)*zb(p4,p6)*zb(p6,p8)*mt
     &  + za(p1f,p5)*za(p4,p5)**2/zb(p2f,p8)*zb(p4,p5)*zb(p4,p8)*mt
     &  - za(p1f,p5)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p4,p5)*zb(p6,p8
     & )*mt
     &  + za(p1f,p5)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p4,p8)*zb(p5,p6
     & )*mt
     &
      zab5x46x2zaba1x12x46x5(1,2) = zab5x46x2zaba1x12x46x5(1,2) - za(p1f,p5)*
     & za(p5,p6)**2/zb(p2f,p8)*zb(p5,p6)*zb(p6,p8)*mt
     &  + za(p1f,p6)*za(p4,p5)**2/zb(p2f,p8)*zb(p4,p6)*zb(p4,p8)*mt
     &  - za(p1f,p6)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p4,p6)*zb(p6,p8
     & )*mt
     &

      zab5x46x2zaba1x12x46x5(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)**2*zb(p2f,p4)*zb(p3,p4)*mt
     &  + 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)*za(p5,p6)*zb(p2f,p4)*zb(p3,p6
     & )*mt
     &  + 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)*za(p5,p6)*zb(p2f,p6)*zb(p3,p4
     & )*mt
     &  - 1d0/za(p1f,p7)*za(p3,p7)*za(p5,p6)**2*zb(p2f,p6)*zb(p3,p6)*mt
     &  + 1d0/za(p1f,p7)*za(p4,p5)**2*za(p5,p7)*zb(p2f,p4)*zb(p4,p5)*mt
     &  + 1d0/za(p1f,p7)*za(p4,p5)**2*za(p6,p7)*zb(p2f,p4)*zb(p4,p6)*mt
     &  + 1d0/za(p1f,p7)*za(p4,p5)*za(p4,p7)*za(p5,p6)*zb(p2f,p4)*zb(p4,p6
     & )*mt
     &  + 1d0/za(p1f,p7)*za(p4,p5)*za(p5,p6)*za(p5,p7)*zb(p2f,p4)*zb(p5,p6
     & )*mt
     &  - 1d0/za(p1f,p7)*za(p4,p5)*za(p5,p6)*za(p5,p7)*zb(p2f,p6)*zb(p4,p5
     & )*mt
     &
      zab5x46x2zaba1x12x46x5(2,1) = zab5x46x2zaba1x12x46x5(2,1) - 1d0/za(p1f,p7)
     & *za(p4,p5)*za(p5,p6)*za(p6,p7)*zb(p2f,p6)*zb(p4,p6)*mt
     &  - 1d0/za(p1f,p7)*za(p4,p7)*za(p5,p6)**2*zb(p2f,p6)*zb(p4,p6)*mt
     &  - 1d0/za(p1f,p7)*za(p5,p6)**2*za(p5,p7)*zb(p2f,p6)*zb(p5,p6)*mt
     &

      zab5x46x2zaba1x12x46x5(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)**2/zb(p2f,p8)*zb(p3,p4)*zb(p4,p8)*mtsq
     &  + 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p3,
     & p4)*zb(p6,p8)*mtsq
     &  + 1d0/za(p1f,p7)*za(p3,p7)*za(p4,p5)*za(p5,p6)/zb(p2f,p8)*zb(p3,
     & p6)*zb(p4,p8)*mtsq
     &  - 1d0/za(p1f,p7)*za(p3,p7)*za(p5,p6)**2/zb(p2f,p8)*zb(p3,p6)*zb(
     & p6,p8)*mtsq
     &  + 1d0/za(p1f,p7)*za(p4,p5)**2*za(p5,p7)/zb(p2f,p8)*zb(p4,p5)*zb(
     & p4,p8)*mtsq
     &  + 1d0/za(p1f,p7)*za(p4,p5)**2*za(p6,p7)/zb(p2f,p8)*zb(p4,p6)*zb(
     & p4,p8)*mtsq
     &  + 1d0/za(p1f,p7)*za(p4,p5)*za(p4,p7)*za(p5,p6)/zb(p2f,p8)*zb(p4,
     & p6)*zb(p4,p8)*mtsq
     &  - 1d0/za(p1f,p7)*za(p4,p5)*za(p5,p6)*za(p5,p7)/zb(p2f,p8)*zb(p4,
     & p5)*zb(p6,p8)*mtsq
     &
      zab5x46x2zaba1x12x46x5(2,2) = zab5x46x2zaba1x12x46x5(2,2) + 1d0/za(p1f,p7)
     & *za(p4,p5)*za(p5,p6)*za(p5,p7)/zb(p2f,p8)*zb(p4,p8)*zb(p5,p6)*
     & mtsq
     &  - 1d0/za(p1f,p7)*za(p4,p5)*za(p5,p6)*za(p6,p7)/zb(p2f,p8)*zb(p4,
     & p6)*zb(p6,p8)*mtsq
     &  - 1d0/za(p1f,p7)*za(p4,p7)*za(p5,p6)**2/zb(p2f,p8)*zb(p4,p6)*zb(
     & p6,p8)*mtsq
     &  - 1d0/za(p1f,p7)*za(p5,p6)**2*za(p5,p7)/zb(p2f,p8)*zb(p5,p6)*zb(
     & p6,p8)*mtsq

      zbab4x2x35x4=zb(p3,p4)*zab324+zb(p5,p4)*zab524
      zbab6x2x35x4=zb(p3,p4)*zab326+zb(p5,p4)*zab526
      zbab3x2x35x4=zb(p3,p4)*zab323+zb(p5,p4)*zab523
      zbab3x45x1x6=zb(p3,p4)*zab416+zb(p3,p5)*zab516
      
      
      resmpmp =
     & -(1)/(mt*zb(p3,p5)*zb(p4,p5))*(
     & (uRv*zb(p4,p6))/(s3456)
     & *((zbab6x2x35x4)/(s345)+(zbab3x2x35x4)/(zab6x45x3))
     & 
     & +((zab1x35x4zab2x35x4-uRv*zbab4x2x35x4)*zbab3x45x1x6)/(zab616*zab6x45x3*s345))
     & -((zab5x46x1zaba2x12x46x5
     & +zab5x46x2zaba1x12x46x5))/(zab6x45x3*za(p4,p6)*s3456*s456)
     & 
!      include 'qagg3546mp.f'

      if (flip12) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmp(2,2);resmpmp(2,2)=-resmpmp(1,1);resmpmp(1,1)=-tmp
         tmp=resmpmp(2,1);resmpmp(2,1)=-resmpmp(1,2);resmpmp(1,2)=-tmp
      endif   
      return
      end
      


==> anc/autoqagg3564.f <==
      subroutine autoconstructamp3564(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      logical flip56,flipall
      complex(dp)::res(2,2,2,2,2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0
      
      if (trueparity) then
        call autoconstructamp3564bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,flip56,flipall,res)
        call get21from12(res)
        call autoconstructamp3564bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
      else
        call autoconstructamp3564bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
        call get21from12(res)
	res(:,:,2,1,:,:)=conjg(res(:,:,2,1,:,:))	
      endif

      return
      end
      


      subroutine autoconstructamp3564bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h5,h6
      logical flip56,flipall
      complex(dp)::tmp(2,2),res(2,2,2,2,2,2),resflip(2,2,2,2,2,2)
      real(dp)::mt

      call autoqaggtbar3564mppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)

      call autoqaggtbar3564mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note: could also do the following:
!      call autoqaggtbar3564mppp(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,1,1)=tmp(:,:)

      call autoqaggtbar3564mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note the symmetry:
!      call autoqaggtbar3564mpmp(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,1,2)=tmp(:,:)

      call autoqaggtbar3564mppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note the symmetry:
!      call autoqaggtbar3564mppm(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,2,1)=tmp(:,:)

      resflip=res
      if (flipall) then
        do h1=1,2
        do h5=1,2
        do h6=1,2
          resflip(h1,h1,1,2,h5,h6)=res(h1,h1,1,2,3-h5,3-h6)
          resflip(h1,3-h1,1,2,h5,h6)=res(3-h1,h1,1,2,3-h5,3-h6)
        enddo
        enddo
        enddo
        res=resflip
      endif

      if (flip56) then
        do h5=1,2
        do h6=1,2
          resflip(:,:,1,2,h5,h6)=res(:,:,1,2,h6,h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end




==> anc/autoqagg3564mpmm.f <==
      subroutine autoqaggtbar3564mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmm)
!     Implementation of Eq~(7.28) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 6_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmm(2,2)
      complex(dp):: zabi2j,tmp,
     & uLv(2,2),u4m4pv(2,2),
     & zbab4x1x2x4

      real(dp):: mt,mtsq,s3456

!     statement functions
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zbab4x1x2x4=
     & +zb(p4,p1f)*zabi2j(p1f,p4)
     & +zb(p4,p7)*zabi2j(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
      
            
      resmpmm =
     & -(1)/(mt*zb(p3,p5)*zb(p4,p6)*zb(p5,p6))*(
     & (uLv*zbab4x1x2x4)/(s3456)
     & +u4m4pv)

!     include 'qagg3564mm.f'
     
      if (flip12) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
         tmp=resmpmm(2,1);resmpmm(2,1)=resmpmm(1,2);resmpmm(1,2)=tmp
      endif   
      return
      end



==> anc/autoqagg3564mpmp.f <==
      subroutine autoqaggtbar3564mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmp)
!     Implementation of Eq~(7.30) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 6_g^+ 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmp(2,2)
      complex(dp):: zabi1j,tmp,
     &     uLv(2,2),uRv(2,2),
     &     zab4x56x3,zab4x35x6,zab5x46x3,
     &     zab1x35x6zab2x35x6(2,2),zab5x46x1zab5x46x2(2,2),
     &     zaba5x1x46x5,zaba5x46x1x3,zbab4x1x35x6,zbab6x1x35x6,
     & zab314,zab316,zab514,zab516
      real(dp):: mt,mtsq,s356,s3456,s456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!     end statement function
      mtsq=mt**2
      zab314=zabi1j(p3,p4)
      zab316=zabi1j(p3,p6)
      zab514=zabi1j(p5,p4)
      zab516=zabi1j(p5,p6)
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab4x35x6=za(p4,p3)*zb(p3,p6)+za(p4,p5)*zb(p5,p6)
      zab4x56x3=za(p4,p5)*zb(p5,p3)+za(p4,p6)*zb(p6,p3)
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      zbab4x1x35x6=zab314*zb(p3,p6)+zab514*zb(p5,p6)
      zbab6x1x35x6=zab316*zb(p3,p6)+zab516*zb(p5,p6)
!      
      zaba5x1x46x5=zab514*za(p4,p5)+zab516*za(p6,p5)
!      
      zab1x35x6zab2x35x6(1,1) =
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*zb(p3,p6)**2*mt
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p5,p8)*zb(p3,p6)*zb(p5,p6)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p3,p8)*zb(p3,p6)*zb(p5,p6)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p5,p8)*zb(p5,p6)**2*mt

      zab1x35x6zab2x35x6(1,2) =
     & + za(p1f,p3)*za(p2f,p3)*zb(p3,p6)**2
     & + za(p1f,p3)*za(p2f,p5)*zb(p3,p6)*zb(p5,p6)
     & + za(p1f,p5)*za(p2f,p3)*zb(p3,p6)*zb(p5,p6)
     & + za(p1f,p5)*za(p2f,p5)*zb(p5,p6)**2

      zab1x35x6zab2x35x6(2,1) =
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p3,p8)*zb(p3,p6)**2*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p5,p8)*zb(p3,p6)*zb(p5,p6)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p5,p7)*zb(p3,p6)*zb(p5,p6)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p7)*za(p5,p8)*zb(p5,p6)**2*mtsq

      zab1x35x6zab2x35x6(2,2) =
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*zb(p3,p6)**2*mt
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p5,p7)*zb(p3,p6)*zb(p5,p6)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p3,p7)*zb(p3,p6)*zb(p5,p6)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p5,p7)*zb(p5,p6)**2*mt
!
      zab5x46x1zab5x46x2(1,1) =
     & + za(p5,p4)**2/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
     & + za(p5,p4)*za(p5,p6)/zb(p1f,p7)*zb(p2f,p4)*zb(p6,p7)*mt
     & + za(p5,p4)*za(p5,p6)/zb(p1f,p7)*zb(p2f,p6)*zb(p4,p7)*mt
     & + za(p5,p6)**2/zb(p1f,p7)*zb(p2f,p6)*zb(p6,p7)*mt

      zab5x46x1zab5x46x2(1,2) =
     & + za(p5,p4)**2/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
     & + za(p5,p4)*za(p5,p6)/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p6,p8)*mtsq
     & + za(p5,p4)*za(p5,p6)/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p8)*zb(p6,p7)*mtsq
     & + za(p5,p6)**2/zb(p1f,p7)/zb(p2f,p8)*zb(p6,p7)*zb(p6,p8)*mtsq

      zab5x46x1zab5x46x2(2,1) =
     & + za(p5,p4)**2*zb(p1f,p4)*zb(p2f,p4)
     & + za(p5,p4)*za(p5,p6)*zb(p1f,p4)*zb(p2f,p6)
     & + za(p5,p4)*za(p5,p6)*zb(p1f,p6)*zb(p2f,p4)
     & + za(p5,p6)**2*zb(p1f,p6)*zb(p2f,p6)

      zab5x46x1zab5x46x2(2,2) =
     & + za(p5,p4)**2/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
     & + za(p5,p4)*za(p5,p6)/zb(p2f,p8)*zb(p1f,p4)*zb(p6,p8)*mt
     & + za(p5,p4)*za(p5,p6)/zb(p2f,p8)*zb(p1f,p6)*zb(p4,p8)*mt
     & + za(p5,p6)**2/zb(p2f,p8)*zb(p1f,p6)*zb(p6,p8)*mt

      zab5x46x3=za(p5,p4)*zb(p4,p3)+za(p5,p6)*zb(p6,p3)
      zaba5x46x1x3=za(p5,p4)*zab314+za(p5,p6)*zab316
!
      
      resmpmp =
     & (1)/(mt*zab4x56x3)*(
     & 
     & (zb(p3,p6))/(zb(p3,p5)*zb(p5,p6)*s356)*(
     & (uRv*zab4x35x6*zbab4x1x35x6)/(s3456)
     & +zab1x35x6zab2x35x6)
     & 
     & -(za(p4,p5))/(za(p4,p6)*za(p5,p6)*s456)*(
     & -(uLv*zaba5x46x1x3*zab5x46x3)/(s3456)
     & +zab5x46x1zab5x46x2)
     & 
     & +(1)/(s3456)*((uRv*zb(p3,p6)*zbab6x1x35x6)/(zb(p3,p5)*zb(p5,p6))
     & -(uLv*za(p4,p5)*zaba5x1x46x5)/(za(p4,p6)*za(p5,p6)))
     & )
     & 

!      include 'qagg3564mp.f'

      if (flip12) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
         tmp=resmpmp(2,1);resmpmp(2,1)=resmpmp(1,2);resmpmp(1,2)=tmp
      endif   
      return
      end



==> anc/autoqagg3564mppm.f <==
      subroutine autoqaggtbar3564mppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppm)
!     Implementation of Eq~(7.31) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 6_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppm(2,2)
      complex(dp):: zabi2j,tmp,
     & uLv(2,2),uRv(2,2),u3p3mv(2,2),u4m4pv(2,2),
     & zab3x56x4,zaba3x1x2x3,zbab4x1x2x4
      real(dp):: mt,mtsq,s356,s456,s3456
!     statement functions
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s456=s(p4,p5)+s(p4,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab3x56x4=za(p3,p5)*zb(p5,p4)+za(p3,p6)*zb(p6,p4)
      zaba3x1x2x3=
     & +za(p3,p1f)*zabi2j(p3,p1f)
     & +za(p3,p7)*zabi2j(p3,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      zbab4x1x2x4=
     & +zb(p4,p1f)*zabi2j(p1f,p4)
     & +zb(p4,p7)*zabi2j(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt

      resmppm = 
     & (za(p3,p6)**3)/(mt*za(p3,p5)*za(p5,p6)*zab3x56x4*s356)*(
     & (uLv*zbab4x1x2x4)/(s3456)
     & +u4m4pv)
     & 
     & -(zb(p4,p5)**3)/(mt*zb(p4,p6)*zb(p5,p6)*zab3x56x4*s456)*(
     & (uRv*zaba3x1x2x3)/(s3456)
     & +u3p3mv)

!      include 'qagg3564pm.f'

      if (flip12) then
         tmp=resmppm(2,2);resmppm(2,2)=resmppm(1,1);resmppm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppm(2,2);resmppm(2,2)=resmppm(1,1);resmppm(1,1)=tmp
         tmp=resmppm(2,1);resmppm(2,1)=resmppm(1,2);resmppm(1,2)=tmp
      endif   
      return
      end





==> anc/autoqagg3564mppp.f <==
      subroutine autoqaggtbar3564mppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppp)
!     Implementation of Eq~(7.29) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 6_g^+ 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppp(2,2)
      complex(dp):: zabi2j,tmp,
     & uRv(2,2),u3p3mv(2,2),zaba3x1x2x3
      real(dp):: mt,mtsq,s3456
!     statement functions
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zaba3x1x2x3=
     & +za(p3,p1f)*zabi2j(p3,p1f)
     & +za(p3,p7)*zabi2j(p3,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
      
      resmppp =
     & (1)/(mt*za(p3,p5)*za(p4,p6)*za(p5,p6))*(
     & (uRv*zaba3x1x2x3)/(s3456)
     & +u3p3mv)

!      include 'qagg3564pp.f'

      if (flip12) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
         tmp=resmppp(2,1);resmppp(2,1)=resmppp(1,2);resmppp(1,2)=tmp
      endif   
      return
      end




==> anc/autoqagg5346.f <==
      subroutine autoconstructamp5346(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      logical flip56,flipall
      complex(dp)::res(2,2,2,2,2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0
      
      if (trueparity) then
        call autoconstructamp5346bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,flip56,flipall,res)
        call get21from12(res)
        call autoconstructamp5346bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
      else
        call autoconstructamp5346bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
        call get21from12(res)
	res(:,:,2,1,:,:)=conjg(res(:,:,2,1,:,:))	
      endif

      return
      end
      


      subroutine autoconstructamp5346bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_g^+ 6_g^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h5,h6
      logical flip56,flipall
      complex(dp)::tmp(2,2),res(2,2,2,2,2,2),resflip(2,2,2,2,2,2)
      real(dp)::mt

      call autoqaggtbar5346mppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)

      call autoqaggtbar5346mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note: could also do the following:
!      call autoqaggtbar5346mppp(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,1,1)=tmp(:,:)

      call autoqaggtbar5346mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note the symmetry:
!      call autoqaggtbar5346mpmp(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,1,2)=tmp(:,:)

      call autoqaggtbar5346mppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
! Note the symmetry:
!      call autoqaggtbar5346mppm(p2f,p1f,p4,p3,p6,p5,p8,p7,mt,zb,za,.true.,.true.,tmp)
      res(:,:,1,2,2,1)=tmp(:,:)

      resflip=res
      if (flipall) then
        do h1=1,2
        do h5=1,2
        do h6=1,2
          resflip(h1,h1,1,2,h5,h6)=res(h1,h1,1,2,3-h5,3-h6)
          resflip(h1,3-h1,1,2,h5,h6)=res(3-h1,h1,1,2,3-h5,3-h6)
        enddo
        enddo
        enddo
        res=resflip
      endif

      if (flip56) then
        do h5=1,2
        do h6=1,2
          resflip(:,:,1,2,h5,h6)=res(:,:,1,2,h6,h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end



==> anc/autoqagg5346mpmm.f <==
      subroutine autoqaggtbar5346mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmm)
!     Implementation of Eq~(7.32) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 6_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab614,zab616,zab523,zab324,zab524,zab525,zab624,
     & zab5x34x6,zab5x36x4,zab5x46x3,zaba4x35x2x5,zaba5x12x1x6,
     & zaba5x2x35x6,zabab5x23x35x2x4,zabab5x2x12x46x3,
     &     uLv(2,2),u4m4pv(2,2)
      real(dp):: mt,mtsq,s35,s345,s346,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab614=zabi1j(p6,p4)
      zab616=zabi1j(p6,p6)
      zab624=zabi2j(p6,p4)
      zab324=zabi2j(p3,p4)
      zab523=zabi2j(p5,p3)
      zab524=zabi2j(p5,p4)
      zab525=zabi2j(p5,p5)
      s35=s(p3,p5)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)
      zab5x36x4=za(p5,p3)*zb(p3,p4)+za(p5,p6)*zb(p6,p4)
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      zab5x46x3=za(p5,p4)*zb(p4,p3)+za(p5,p6)*zb(p6,p3)
!
      zaba4x35x2x5=za(p4,p3)*zabi2j(p5,p3)+za(p4,p5)*zabi2j(p5,p5)
      zabab5x2x12x46x3=mtsq*zab5x46x3
     & +zabi2j(p5,p1f)*(za(p1f,p6)*zb(p6,p3)+za(p1f,p4)*zb(p4,p3))
     & +zabi2j(p5,p7)*(za(p7,p6)*zb(p6,p3)+za(p7,p4)*zb(p4,p3))
     &  *mtsq/(zb(p1f,p7)*za(p7,p1f))
!
      zaba5x12x1x6=mtsq*za(p5,p6)
     & +zabi2j(p5,p1f)*za(p1f,p6)
     & +zabi2j(p5,p7)*za(p7,p6)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zaba5x2x35x6=zab523*za(p3,p6)+zab525*za(p5,p6)
      zabab5x23x35x2x4=zab523*zab324+zab525*zab524+za(p5,p3)*zb(p3,p5)*zab524
      
      resmpmm =
     & -(u4m4pv*zab523*zab614)/(mt*zb(p3,p4)*zb(p3,p5)*zb(p4,p6)*zab525*zab616)
     & 
     & +(uLv)/(mt*zb(p3,p4)*zb(p3,p5)*zb(p4,p6))*(
     & -(zab523*zab614*zabab5x23x35x2x4)/(zab525*zab616*zaba4x35x2x5)
     & 
     & +(zab523*zaba5x2x35x6)/(zab525*zabab5x2x12x46x3*zaba4x35x2x5)
     & *(zb(p3,p4)*zabab5x23x35x2x4
     & -zb(p4,p6)*(za(p6,p5)*zb(p5,p3)*zab524+zab523*zab624))
     & 
     & -(mt**2*s35)/(s345)
     & *(zb(p3,p4)*za(p3,p5)*za(p4,p5)*zb(p4,p6)*zaba5x12x1x6)/(za(p3,p4)*zab5x34x6*zab616*zaba4x35x2x5))
     & 
     & -(mt*uLv*zab5x36x4**3*zab5x46x3)/(s346*s3456*zb(p3,p4)*zb(p4,p6)*zab5x34x6*zabab5x2x12x46x3)
     & 

!      include 'qagg5346mm.f'

      if (flip12) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
         tmp=resmpmm(2,1);resmpmm(2,1)=resmpmm(1,2);resmpmm(1,2)=tmp
      endif   
      return
      end


==> anc/autoqagg5346mpmp.f <==
      subroutine autoqaggtbar5346mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmp)
!     Implementation of Eq~(7.34) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^- 6_g^+ 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & uLv(2,2),uRv(2,2),
     &     u3p3mv(2,2),u5p3mv(2,2),u5p4pv(2,2),u4m5mv(2,2),u3p5mv(2,2),
     &     u5p5mv(2,2),u5p6pv(2,2),u6m5mv(2,2),u6m6pv(2,2),
     &     zab416,zab616,zab323,zab514,zab516,zab523,zab524,zab525,zab526,
     &     zab4x35x6,zab5x34x6,zab5x36x4,zab5x46x3,zab5x23x5,
     & zaba4x35x2x5,zaba5x1x2x5,zabab5x2x12x46x3,zbab6x1x2x6
      real(dp):: mt,mtsq,s235,s345,s346,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab416=zabi1j(p4,p6)
      zab514=zabi1j(p5,p4)
      zab516=zabi1j(p5,p6)
      zab616=zabi1j(p6,p6)
      zab323=zabi2j(p3,p3)
      zab523=zabi2j(p5,p3)
      zab524=zabi2j(p5,p4)
      zab525=zabi2j(p5,p5)
      zab526=zabi2j(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s235=real(zab323+zab525+s(p3,p5))+mtsq
      zab4x35x6=za(p4,p3)*zb(p3,p6)+za(p4,p5)*zb(p5,p6)
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)
      zab5x36x4=za(p5,p3)*zb(p3,p4)+za(p5,p6)*zb(p6,p4)
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u3p5mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p5,p8)*mt
      u3p5mv(1,2) = - za(p1f,p3)*za(p2f,p5)
      u3p5mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p8)*za(p3,p7)*mtsq
      u3p5mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p5)*za(p3,p7)*mt	   
!
!
      u5p5mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p5)*za(p5,p8)*mt
      u5p5mv(1,2) = - za(p1f,p5)*za(p2f,p5)
      u5p5mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p8)*za(p5,p7)*mtsq
      u5p5mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p5)*za(p5,p7)*mt	   
!
      u5p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p5)*za(p3,p8)*mt
      u5p3mv(1,2) = - za(p1f,p5)*za(p2f,p3)
      u5p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p5,p7)*mtsq
      u5p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p5,p7)*mt	   
!
      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt
      u5p6pv(1,1) = - za(p1f,p5)*zb(p2f,p6)
      u5p6pv(1,2) = - za(p1f,p5)/zb(p2f,p8)*zb(p6,p8)*mt
      u5p6pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p6)*mt
      u5p6pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u5p4pv(1,1) = - za(p1f,p5)*zb(p2f,p4)
      u5p4pv(1,2) = - za(p1f,p5)/zb(p2f,p8)*zb(p4,p8)*mt
      u5p4pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p4)*mt
      u5p4pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u6m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m5mv(1,2) = - za(p2f,p5)/zb(p1f,p7)*zb(p6,p7)*mt
      u6m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p6)*mt
      u6m5mv(2,2) = - za(p2f,p5)*zb(p1f,p6)

      u4m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m5mv(1,2) = - za(p2f,p5)/zb(p1f,p7)*zb(p4,p7)*mt
      u4m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p4)*mt
      u4m5mv(2,2) = - za(p2f,p5)*zb(p1f,p4)
      u6m6pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p6)*zb(p6,p7)*mt
      u6m6pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p6,p7)*zb(p6,p8)*mtsq
      u6m6pv(2,1) = - zb(p1f,p6)*zb(p2f,p6)
      u6m6pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p6)*zb(p6,p8)*mt
      zab5x46x3=za(p5,p4)*zb(p4,p3)+za(p5,p6)*zb(p6,p3)
!
      zaba4x35x2x5=za(p4,p3)*zabi2j(p5,p3)+za(p4,p5)*zabi2j(p5,p5)
      zabab5x2x12x46x3=mtsq*zab5x46x3
     & +zabi2j(p5,p1f)*(za(p1f,p6)*zb(p6,p3)+za(p1f,p4)*zb(p4,p3))
     & +zabi2j(p5,p7)*(za(p7,p6)*zb(p6,p3)+za(p7,p4)*zb(p4,p3))
     &  *mtsq/(zb(p1f,p7)*za(p7,p1f))
!
      zaba5x1x2x5=
     & +za(p5,p1f)*zabi2j(p5,p1f)
     & +za(p5,p7)*zabi2j(p5,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zbab6x1x2x6=
     & +zb(p6,p1f)*zabi2j(p1f,p6)
     & +zb(p6,p7)*zabi2j(p7,p6)*mtsq/(za(p1f,p7)*zb(p7,p1f))
     
      zab5x23x5=zab525+za(p5,p3)*zb(p3,p5)
      
      resmpmp=
     & (zab416)/(za(p4,p6)*zab525*zab616*zaba4x35x2x5*mt)*(
     & (uRv*zab523-u5p5mv*zb(p3,p5))*
     & (((s235-mt**2)*zab524-mt**2*za(p5,p3)*zb(p3,p4)))/(zb(p3,p4)*zb(p3,p5))
     & -zab523*(u3p5mv*za(p3,p5)-(u3p3mv*zab523)/(zb(p3,p5)))
     & )
     & 
     & +((s235-mt**2)*zb(p4,p6)*zab523)/(
     & zb(p3,p4)*za(p4,p6)*zab525*zabab5x2x12x46x3*mt)*(
     & (uRv*zab523)/(zb(p3,p5))-u5p5mv
     & )
     & 
     & +(zb(p4,p6)*zab523*
     & (uRv*zab523-u5p5mv*zb(p3,p5))*
     & ((s235-mt**2)*zab526-mt**2*za(p5,p3)*zb(p3,p6)))/(
     & zb(p3,p4)*zb(p3,p5)*zab525*zabab5x2x12x46x3*zaba4x35x2x5*mt)
     & 
     & 
     & -((u5p6pv+u6m5mv)*zb(p3,p6)*zb(p4,p6)*zab5x36x4*zaba5x1x2x5)/(
     & zb(p3,p4)*zab5x34x6*zabab5x2x12x46x3*s346*s3456)
     & -(za(p3,p5)**2*za(p4,p5)*zab526
     & *(uLv*zbab6x1x2x6+u6m6pv*s3456))/(
     & za(p3,p4)*zab5x34x6*zaba4x35x2x5*mt*s345*s3456)
     & 
     & +((u5p4pv+u4m5mv)*zb(p3,p6)*zb(p4,p6)*zaba5x1x2x5)/(
     & zb(p3,p4)*zabab5x2x12x46x3*s346*s3456)
     & +(zab416*(
     & (u3p5mv+u5p3mv)*zab523
     & +u5p5mv*zab5x23x5))/(
     & za(p4,p6)*zb(p3,p5)*zab616*zaba4x35x2x5*mt)
     & 
     & +(mt*za(p3,p5)**2*za(p4,p5)*(uLv*zab416+u6m6pv*za(p4,p6)))/(
     & za(p3,p4)*za(p4,p6)*zab616*zaba4x35x2x5*s345)
     & -(mt*za(p3,p5)**2*za(p4,p5)*uLv*zab4x35x6)/(
     & za(p3,p4)*za(p4,p6)*zaba4x35x2x5*s345*s3456)

!      include 'qagg5346mp.f'

      if (flip12) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
         tmp=resmpmp(2,1);resmpmp(2,1)=resmpmp(1,2);resmpmp(1,2)=tmp
      endif   
      return
      end





==> anc/autoqagg5346mppm.f <==
      subroutine autoqaggtbar5346mppm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppm)
!     Implementation of Eq~(7.35) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 6_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &  uLv(2,2),uRv(2,2),
     &  u3p5pv(2,2),u4m4pv(2,2),u4m5pv(2,2),u4p5pv(2,2),u5m3mv(2,2),
     &     u5m4mv(2,2),u5m5pv(2,2),u5m6mv(2,2),u6p5pv(2,2),u6p6mv(2,2),
     &     zab614,zab616,zab324,zab325,zab525,zab624,zab625,
     &     zab3x25x4,zab6x34x5,zab6x35x4,
     &     zaba6x1x2x6,zabab3x46x12x2x5,zbab5x1x2x5,zbab4x35x2x5,
     & zbab5x2x35x4 
      real(dp):: mt,mtsq,s345,s346,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab614=zabi1j(p6,p4)
      zab616=zabi1j(p6,p6)
      zab624=zabi2j(p6,p4)
      zab625=zabi2j(p6,p5)
      zab324=zabi2j(p3,p4)
      zab325=zabi2j(p3,p5)
      zab525=zabi2j(p5,p5)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
      u3p5pv(1,1) = - za(p1f,p3)*zb(p2f,p5)
      u3p5pv(1,2) = - za(p1f,p3)/zb(p2f,p8)*zb(p5,p8)*mt
      u3p5pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p5)*mt
      u3p5pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)/zb(p2f,p8)*zb(p5,p8)*mtsq
!
      u6p6mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p6)*za(p6,p8)*mt
      u6p6mv(1,2) = - za(p1f,p6)*za(p2f,p6)
      u6p6mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p6,p8)*za(p6,p7)*mtsq
      u6p6mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p6)*za(p6,p7)*mt       

      u4p5pv(1,1) = - za(p1f,p4)*zb(p2f,p5)
      u4p5pv(1,2) = - za(p1f,p4)/zb(p2f,p8)*zb(p5,p8)*mt
      u4p5pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p5)*mt
      u4p5pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)/zb(p2f,p8)*zb(p5,p8)*mtsq

      u5m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m3mv(1,2) = - za(p2f,p3)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p5)*mt
      u5m3mv(2,2) = - za(p2f,p3)*zb(p1f,p5)

      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt

      u4m5pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p5)*zb(p4,p7)*mt
      u4m5pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p5,p8)*mtsq
      u4m5pv(2,1) = - zb(p1f,p4)*zb(p2f,p5)
      u4m5pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p5,p8)*mt

      u5m5pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p5)*zb(p5,p7)*mt
      u5m5pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p5,p8)*mtsq
      u5m5pv(2,1) = - zb(p1f,p5)*zb(p2f,p5)
      u5m5pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p5)*zb(p5,p8)*mt
!
      u5m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m6mv(1,2) = - za(p2f,p6)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p5)*mt
      u5m6mv(2,2) = - za(p2f,p6)*zb(p1f,p5)

      u5m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m4mv(1,2) = - za(p2f,p4)/zb(p1f,p7)*zb(p5,p7)*mt
      u5m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p5)*mt
      u5m4mv(2,2) = - za(p2f,p4)*zb(p1f,p5)
!
      u6p5pv(1,1) = - za(p1f,p6)*zb(p2f,p5)
      u6p5pv(1,2) = - za(p1f,p6)/zb(p2f,p8)*zb(p5,p8)*mt
      u6p5pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p5)*mt
      u6p5pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)/zb(p2f,p8)*zb(p5,p8)*mtsq
!
      zab6x35x4=za(p6,p3)*zb(p3,p4)+za(p6,p5)*zb(p5,p4)
      zbab5x1x2x5=
     & +zb(p5,p1f)*zabi2j(p1f,p5)
     & +zb(p5,p7)*zabi2j(p7,p5)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      zab3x25x4=zab324+za(p3,p5)*zb(p5,p4)
      zabab3x46x12x2x5=-s3456*zab325-za(p3,p5)*zbab5x1x2x5
      zbab4x35x2x5=zb(p4,p3)*zab325+zb(p4,p5)*zab525
      zbab5x2x35x4=-zbab4x35x2x5
      zaba6x1x2x6=
     & +za(p6,p1f)*zabi2j(p6,p1f)
     & +za(p6,p7)*zabi2j(p6,p7)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      
      
      resmppm =
     & (zab325*zab614)/(zb(p4,p6)*zab525*zab616*zbab4x35x2x5*mt)*(
     & (zab3x25x4*zab325*uLv)/(za(p3,p4)*za(p3,p5))
     & -(zab3x25x4*u5m5pv)/(za(p3,p4))
     & -(zab325*u4m4pv)/(za(p3,p5))
     & +u4m5pv*zb(p4,p5))
     & 
     & +(za(p3,p6)*zab325*zab3x25x4*(zab325*uLv-za(p3,p5)*u5m5pv))/(za(p3,p4)*za(p3,p5)*zb(p4,p6)*zab525*zabab3x46x12x2x5*mt)
     & 
     & +(za(p3,p6)*zab325*(zab325*zab624-zab625*za(p3,p5)*zb(p4,p5))
     & *(zab325*uLv-za(p3,p5)*u5m5pv))/(
     & za(p3,p4)*za(p3,p5)*zab525*zabab3x46x12x2x5*zbab4x35x2x5*mt)
     & 
     & -(za(p3,p6)**3*zbab5x1x2x5*( 
     & (u5m3mv*zb(p5,p3) + u5m4mv*zb(p5,p4) + u5m6mv*zb(p5,p6))- 
     & (u3p5pv*zb(p3,p5) + u4p5pv*zb(p4,p5) + u6p5pv*zb(p6,p5))))/(za(p3,p4)*zab6x34x5*zabab3x46x12x2x5*s346*s3456)
     & 
     & +(mt*zb(p4,p5)**3*(uRv*zab614+u6p6mv*zb(p4,p6)))/(zb(p3,p4)*zb(p4,p6)*
     & zab616*zbab5x2x35x4*s345)
     & -(u6p6mv*zb(p4,p5)**3*zab625)/(zb(p3,p4)*zab6x34x5*zbab5x2x35x4*mt*s345)
     & 
     & -(uRv*zb(p4,p5)**3*zab625*zaba6x1x2x6)/(zb(p3,p4)*zab6x34x5*zbab5x2x35x4*mt*s345*s3456)
     & -(mt*uRv*zb(p4,p5)**3*zab6x35x4)/(zb(p3,p4)*zb(p4,p6)*zbab5x2x35x4*s345*s3456)

!      include 'qagg5346pm.f'

      if (flip12) then
         tmp=resmppm(2,2);resmppm(2,2)=resmppm(1,1);resmppm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppm(2,2);resmppm(2,2)=resmppm(1,1);resmppm(1,1)=tmp
         tmp=resmppm(2,1);resmppm(2,1)=resmppm(1,2);resmppm(1,2)=tmp
      endif   
      return
      end


==> anc/autoqagg5346mppp.f <==
      subroutine autoqaggtbar5346mppp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmppp)
!     Implementation of Eq~(7.33) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 5_g^+ 6_g^+ 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmppp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     u3p3mv(2,2),uRv(2,2),
     &     zab323,zab324,zab325,zab326,zab416,zab525,zab616,
     &     zab3x25x4,zab3x46x5,zab4x36x5,zab6x34x5,
     & zabab3x46x12x2x5,zbab5x1x2x5,zbab4x35x2x5,zbab5x12x1x6,zaba3x46x1x4
      real(dp):: mt,mtsq,s35,s345,s346,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
      mtsq=mt**2
      zab416=zabi1j(p4,p6)
      zab616=zabi1j(p6,p6)
      zab323=zabi2j(p3,p3)
      zab324=zabi2j(p3,p4)
      zab325=zabi2j(p3,p5)
      zab326=zabi2j(p3,p6)
      zab525=zabi2j(p5,p5)
      s35=s(p3,p5)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)

      u3p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*mt
      u3p3mv(1,2) = - za(p1f,p3)*za(p2f,p3)
      u3p3mv(2,1) = - 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p3,p7)*mtsq
      u3p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*mt

      zbab5x1x2x5=
     & +zb(p5,p1f)*zabi2j(p1f,p5)
     & +zb(p5,p7)*zabi2j(p7,p5)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      zab3x25x4=zab324+za(p3,p5)*zb(p5,p4)
      zab3x46x5=za(p3,p4)*zb(p4,p5)+za(p3,p6)*zb(p6,p5)
      zab4x36x5=za(p4,p3)*zb(p3,p5)+za(p4,p6)*zb(p6,p5)
      zabab3x46x12x2x5=-s3456*zab325-za(p3,p5)*zbab5x1x2x5
      zbab4x35x2x5=zb(p4,p3)*zab325+zb(p4,p5)*zab525
      zbab5x12x1x6=mtsq*zb(p5,p6)
     & -zb(p6,p1f)*zabi2j(p1f,p5)
     & -zb(p6,p7)*zabi2j(p7,p5)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zaba3x46x1x4=za(p3,p4)*zabi1j(p4,p4)+za(p3,p6)*zabi1j(p4,p6)      
      
      resmppp =
     & (uRv*zb(p4,p6)*zab325**3*zaba3x46x1x4)/(
     & za(p3,p4)*za(p3,p5)*za(p4,p6)*zab525*zabab3x46x12x2x5*zbab4x35x2x5*mt)
     & 
     & +(u3p3mv*zab325*zab416)/(
     & za(p3,p4)*za(p3,p5)*za(p4,p6)*zab525*zab616*mt)
     & -(uRv*zab416*zab325**2*zab3x25x4)/(
     & za(p3,p4)*za(p3,p5)*za(p4,p6)*zab525*zab616*zbab4x35x2x5*mt)
     & 
     & -(mt*uRv*zb(p4,p5)**3*zbab5x12x1x6)/(
     & zb(p3,p4)*zab616*zab6x34x5*zbab4x35x2x5*s345)
     & 
     & +(mt*zab3x46x5**2*uRv*zab3x46x5*zab4x36x5)/(
     & za(p3,p4)*za(p4,p6)*zab6x34x5*zabab3x46x12x2x5*s346*s3456)

!      include 'qagg5346pp.f'

      if (flip12) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmppp(2,2);resmppp(2,2)=resmppp(1,1);resmppp(1,1)=tmp
         tmp=resmppp(2,1);resmppp(2,1)=resmppp(1,2);resmppp(1,2)=tmp
      endif   
      return
      end


==> anc/autoqagg6354.f <==
      subroutine autoconstructamp6354(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb  6_g^+ 3^-_q 5_g^+ 4^+_qb 
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      logical flip56,flipall
      complex(dp)::res(2,2,2,2,2,2)
      real(dp)::mt
      logical:: trueparity = .true.	! setting to .false. enables quicker computation via c.c.

      res(:,:,:,:,:,:)=0
      
      if (trueparity) then
        call autoconstructamp6354bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,zb,za,flip56,flipall,res)
        call get21from12(res)
        call autoconstructamp6354bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
      else
        call autoconstructamp6354bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
        call get21from12(res)
	res(:,:,2,1,:,:)=conjg(res(:,:,2,1,:,:))	
      endif

      return
      end
      


      subroutine autoconstructamp6354bis(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip56,flipall,res)
!     Amplitude 0-->1^Q 2^Qb 6_g^+ 3^-_q 5_g^+ 4^+_qb 
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h5,h6
      logical flip56,flipall
      complex(dp)::tmp(2,2),res(2,2,2,2,2,2),resflip(2,2,2,2,2,2)
      real(dp)::mt

      call autoqaggtbar6354mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,1)=tmp(:,:)

      call autoqaggtbar6354mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,.false.,.false.,tmp)
      res(:,:,1,2,1,2)=tmp(:,:)

! note: this is related to 6354 ordering after 1<->2 and 3<->4
      call autoqaggtbar3546mpmm(p2f,p1f,p4,p3,p5,p6,p8,p7,mt,zb,za,.false.,.false.,tmp)
      res(:,:,1,2,2,2)=tmp(:,:)
      res(1,2,1,2,2,2)=tmp(2,1)
      res(2,1,1,2,2,2)=tmp(1,2)

      call autoqaggtbar3546mpmp(p2f,p1f,p4,p3,p5,p6,p8,p7,mt,zb,za,.false.,.false.,tmp)
      res(:,:,1,2,2,1)=tmp(:,:)
      res(1,2,1,2,2,1)=tmp(2,1)
      res(2,1,1,2,2,1)=tmp(1,2)

      resflip=res
      if (flipall) then
        do h1=1,2
        do h5=1,2
        do h6=1,2
          resflip(h1,h1,1,2,h5,h6)=res(h1,h1,1,2,3-h5,3-h6)
          resflip(h1,3-h1,1,2,h5,h6)=res(3-h1,h1,1,2,3-h5,3-h6)
        enddo
        enddo
        enddo
        res=resflip
      endif

      if (flip56) then
        do h5=1,2
        do h6=1,2
          resflip(:,:,1,2,h5,h6)=res(:,:,1,2,h6,h5)
        enddo
        enddo
        res=resflip
      endif

      return
      end


==> anc/autoqagg6354mpmm.f <==
      subroutine autoqaggtbar6354mpmm(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmm)
!     Implementation of Eq~(7.40) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb  6_g^- 3^-_q 5_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmm(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     &     zab314,zab514,zab623,zab626,zbab4x1x12x3,
     &     uLv(2,2),u4m4pv(2,2),
     & zab6x35x4,zbab4x1x35x4
      real(dp):: mt,mtsq,s345,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab314=zabi1j(p3,p4)
      zab514=zabi1j(p5,p4)
      zab623=zabi2j(p6,p3)
      zab626=zabi2j(p6,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
!     
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      zab6x35x4=za(p6,p3)*zb(p3,p4)+za(p6,p5)*zb(p5,p4)
! 
      zbab4x1x12x3=mtsq*zb(p4,p3)
     & +zb(p4,p1f)*zabi2j(p1f,p3)
     & +zb(p4,p7)*zabi2j(p7,p3)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zbab4x1x35x4=zb(p3,p4)*zab314+zb(p5,p4)*zab514
      
      resmpmm =
     & -(1)/(mt*zb(p3,p5)*zb(p3,p6)*zb(p4,p5))
     & *((-u4m4pv*zab623)/(zab626)
     & +(uLv*zab623*zbab4x1x35x4)/(zab626*s345)
     & +(uLv*zab6x35x4*zbab4x1x12x3)/(s345*s3456))

!      include 'qagg6354mm.f'

      if (flip12) then
         tmp=resmpmm(2,2);resmpmm(2,2)=resmpmm(1,1);resmpmm(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmm(2,2);resmpmm(2,2)=-resmpmm(1,1);resmpmm(1,1)=-tmp
         tmp=resmpmm(2,1);resmpmm(2,1)=-resmpmm(1,2);resmpmm(1,2)=-tmp
      endif   
      return
      end


==> anc/autoqagg6354mpmp.f <==
      subroutine autoqaggtbar6354mpmp(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,flipall,resmpmp)
!     Implementation of Eq~(7.41) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 6_g^+ 3^-_q 5_g^- 4^+_qb
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      logical:: flip12,flipall
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmpmp(2,2)
      complex(dp):: zabi1j,zabi2j,tmp,
     & uLv(2,2),uRv(2,2),u4m4pv(2,2),
     & zab314,zab514,zab326,zab526,zab626,zab6x35x4,
     & zbab4x1x2x4,zbab4x1x35x4,
     & zab1x35x4zab2x35x4(2,2),
     & zbab6x2x35x4,zbabab4x35x1x12x35x4
      real(dp):: mt,mtsq,s345,s356,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
      zabi2j(p3,p4)=za(p3,p2f)*zb(p2f,p4)
     & +za(p3,p8)*zb(p8,p4)*mtsq/(za(p2f,p8)*zb(p8,p2f))
!     end statement function
!     
      mtsq=mt**2
      zab314=zabi1j(p3,p4)
      zab514=zabi1j(p5,p4)
      zab626=zabi2j(p6,p6)
      zab326=zabi2j(p3,p6)
      zab526=zabi2j(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      zbab4x1x2x4=
     & +zb(p4,p1f)*zabi2j(p1f,p4)
     & +zb(p4,p7)*zabi2j(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!
      uLv(1,1)= + 1d0/zb(p1f,p7)*zb(p2f,p7)*mt
      uLv(1,2)= + 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p7,p8)*mtsq
      uLv(2,1)= + zb(p1f,p2f)
      uLv(2,2)= - 1d0/zb(p2f,p8)*zb(p1f,p8)*mt
!
      uRv(1,1)=-mt*za(p1f,p8)/za(p2f,p8)
      uRv(1,2)=+za(p1f,p2f)
      uRv(2,1)=+mtsq*za(p7,p8)/(za(p1f,p7)*za(p2f,p8))
      uRv(2,2)=+mt*za(p2f,p7)/za(p1f,p7)
!
!
      u4m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p4,p7)*mt
      u4m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p4,p8)*mtsq
      u4m4pv(2,1) = - zb(p1f,p4)*zb(p2f,p4)
      u4m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p4,p8)*mt
!
      zab1x35x4zab2x35x4(1,1) =
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p3,p8)*zb(p3,p4)**2*mt
     & + 1d0/za(p2f,p8)*za(p1f,p3)*za(p5,p8)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p3,p8)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p2f,p8)*za(p1f,p5)*za(p5,p8)*zb(p5,p4)**2*mt

      zab1x35x4zab2x35x4(1,2) =
     & + za(p1f,p3)*za(p2f,p3)*zb(p3,p4)**2
     & + za(p1f,p3)*za(p2f,p5)*zb(p3,p4)*zb(p5,p4)
     & + za(p1f,p5)*za(p2f,p3)*zb(p3,p4)*zb(p5,p4)
     & + za(p1f,p5)*za(p2f,p5)*zb(p5,p4)**2

      zab1x35x4zab2x35x4(2,1) =
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p3,p8)*zb(p3,p4)**2*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p7)*za(p5,p8)*zb(p3,p4)*zb(p5,p4)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p3,p8)*za(p5,p7)*zb(p3,p4)*zb(p5,p4)*mtsq
     & + 1d0/za(p1f,p7)/za(p2f,p8)*za(p5,p7)*za(p5,p8)*zb(p5,p4)**2*mtsq

      zab1x35x4zab2x35x4(2,2) =
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p3,p7)*zb(p3,p4)**2*mt
     & + 1d0/za(p1f,p7)*za(p2f,p3)*za(p5,p7)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p3,p7)*zb(p3,p4)*zb(p5,p4)*mt
     & + 1d0/za(p1f,p7)*za(p2f,p5)*za(p5,p7)*zb(p5,p4)**2*mt

      zab6x35x4=za(p6,p3)*zb(p3,p4)+za(p6,p5)*zb(p5,p4)
      zbab4x1x35x4=zb(p3,p4)*zab314+zb(p5,p4)*zab514
!      
      zbab6x2x35x4=zb(p3,p4)*zab326+zb(p5,p4)*zab526
      zbabab4x35x1x12x35x4=
     &  (zb(p4,p3)*za(p3,p1f)+zb(p4,p5)*za(p5,p1f))
     &  *(zabi2j(p3,p1f)*zb(p3,p4)+zabi2j(p5,p1f)*zb(p5,p4))
     & +(zb(p4,p3)*za(p3,p7)+zb(p4,p5)*za(p5,p7))
     &  *(zabi2j(p3,p7)*zb(p3,p4)+zabi2j(p5,p7)*zb(p5,p4))
     &  *mtsq/(za(p1f,p7)*zb(p7,p1f))
      
      resmpmp =
     & -(1)/(mt*zb(p3,p5)*zb(p4,p5)*zab6x35x4*s345)
     & *((uRv*zb(p4,p6)*zbabab4x35x1x12x35x4)/(s3456)
     & 
     & +((uRv*zbab4x1x35x4
     & +zab1x35x4zab2x35x4)*zbab6x2x35x4)/(
     & zab626))
     & 
     & -(za(p3,p5)**2*za(p4,p6))/(mt*za(p3,p6)*za(p4,p6)*zab6x35x4*s356)*(
     & u4m4pv
     & +(uLv*zbab4x1x2x4)/(s3456))
     & 

!     include 'qagg6354mp.f'

      if (flip12) then
         tmp=resmpmp(2,2);resmpmp(2,2)=resmpmp(1,1);resmpmp(1,1)=tmp
      endif   
      if (flipall) then
         tmp=resmpmp(2,2);resmpmp(2,2)=-resmpmp(1,1);resmpmp(1,1)=-tmp
         tmp=resmpmp(2,1);resmpmp(2,1)=-resmpmp(1,2);resmpmp(1,2)=-tmp
      endif   
      return
      end





==> anc/autoqaqa.f <==
      subroutine autoconstructamp_c5(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h2,h56
      logical flip12
      complex(dp)::tmp(2,2),res(2,2,2,2),restmp(2,2,2,2)
      real(dp)::mt

      call autotqaqatbarmm_c5(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,1)=tmp(:,:)

      call autotqaqatbarmp_c5(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,2)=tmp(:,:)

      if (flip12) then
        do h1=1,2
        do h2=1,2
        do h56=1,2
          res(h1,h2,2,h56)=restmp(h2,h1,1,3-h56)
        enddo
        enddo
        enddo
      else
        res(:,:,1,1)=restmp(:,:,1,1)
        res(:,:,1,2)=restmp(:,:,1,2)
      endif

      return
      end


      subroutine autoconstructamp_c4(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h2,h56
      logical flip12
      complex(dp)::tmp(2,2),res(2,2,2,2),restmp(2,2,2,2)
      real(dp)::mt

! For MM, c4 is related to c5 by interchanging positions 3<->5, 4<->6
      call autotqaqatbarmm_c5(p1f,p2f,p5,p6,p3,p4,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,1)=tmp(:,:)

! For MP c4 is related to c5 by interchange of 1<->2,3<->5, 4<->6 and za<->zb
      call autotqaqatbarmp_c5(p2f,p1f,p5,p6,p3,p4,p8,p7,mt,zb,za,tmp)
      restmp(:,:,1,2)=transpose(tmp(:,:))

      if (flip12) then
        do h1=1,2
        do h2=1,2
        do h56=1,2
          res(h1,h2,2,h56)=restmp(h2,h1,1,3-h56)
        enddo
        enddo
        enddo
      else
        res(:,:,1,1)=restmp(:,:,1,1)
        res(:,:,1,2)=restmp(:,:,1,2)
      endif

      return
      end



      subroutine autoconstructamp_c1(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h2,h56
      logical flip12
      complex(dp)::tmp(2,2),res(2,2,2,2),restmp(2,2,2,2)
      real(dp)::mt

      call autotqaqatbarmm_c1(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,1)=tmp(:,:)

      call autotqaqatbarmp_c1(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,2)=tmp(:,:)

      if (flip12) then
        do h1=1,2
        do h2=1,2
        do h56=1,2
          res(h1,h2,2,h56)=-restmp(h2,h1,1,3-h56)
        enddo
        enddo
        enddo
      else
        res(:,:,1,1)=restmp(:,:,1,1)
        res(:,:,1,2)=restmp(:,:,1,2)
      endif

      return
      end



      subroutine autoconstructamp_c2(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,flip12,res)
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8,h1,h2,h56
      logical flip12
      complex(dp)::tmp(2,2),res(2,2,2,2),restmp(2,2,2,2)
      real(dp)::mt

! For MM, c1 is related to c2 by interchanging positions 3<->5, 4<->6
      call autotqaqatbarmm_c1(p1f,p2f,p5,p6,p3,p4,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,1)=tmp(:,:)

      call autotqaqatbarmp_c2(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,tmp)
      restmp(:,:,1,2)=tmp(:,:)

      if (flip12) then
        do h1=1,2
        do h2=1,2
        do h56=1,2
          res(h1,h2,2,h56)=-restmp(h2,h1,1,3-h56)
        enddo
        enddo
        enddo
      else
        res(:,:,1,1)=restmp(:,:,1,1)
        res(:,:,1,2)=restmp(:,:,1,2)
      endif

      return
      end



      subroutine autotqaqatbarmm_c5(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,resmm)
!     Implementation of Eq~(7.48) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^- 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmm(2,2)
      complex(dp):: u6m3mv(2,2),u3p6pv(2,2),u5p4pv(2,2),u4m5mv(2,2),
     & u6m5mv(2,2),u5p6pv(2,2)
      real(dp):: mt,mtsq,s34,s345,s346,s3456

      mtsq=mt**2
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
!
      u3p6pv(1,1) = - za(p1f,p3)*zb(p2f,p6)
      u3p6pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p6,p8)*mt
      u3p6pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p6)*mt
      u3p6pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u5p6pv(1,1) = - za(p1f,p5)*zb(p2f,p6)
      u5p6pv(1,2) = - za(p1f,p5)*1d0/zb(p2f,p8)*zb(p6,p8)*mt
      u5p6pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p6)*mt
      u5p6pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)*1d0/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u5p4pv(1,1) = - za(p1f,p5)*zb(p2f,p4)
      u5p4pv(1,2) = - za(p1f,p5)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u5p4pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p4)*mt
      u5p4pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u6m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p6,p7)*mt
      u6m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p6)*mt
      u6m3mv(2,2) = - za(p2f,p3)*zb(p1f,p6)
!
      u6m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)*1d0/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m5mv(1,2) = - za(p2f,p5)*1d0/zb(p1f,p7)*zb(p6,p7)*mt
      u6m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p6)*mt
      u6m5mv(2,2) = - za(p2f,p5)*zb(p1f,p6)
!
      u4m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m5mv(1,2) = - za(p2f,p5)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p4)*mt
      u4m5mv(2,2) = - za(p2f,p5)*zb(p1f,p4)
!

      resmm=
     & (1)/(s34*s3456)*(
     & ((za(p4,p3)*zb(p4,p6)*(u5p4pv+u4m5mv)
     & +za(p6,p3)*zb(p4,p6)*(u6m5mv+u5p6pv)))/(s346)
     & -((za(p5,p3)*zb(p4,p3)*(u6m3mv+u3p6pv)
     & +za(p5,p3)*zb(p4,p5)*(u6m5mv+u5p6pv)))/(s345)
     &         )

!      include 'qqbrrbA5m.f'
              
      return
      end


      subroutine autotqaqatbarmm_c1(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,resmm)
!     Implementation of Eq~(7.49) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^- 6_qb'^+
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmm(2,2)
      complex(dp):: zabi1j,
     &     u4m3mv(2,2),u3p4pv(2,2),u3p5mv(2,2),u3p6pv(2,2),
     &     u6m3mv(2,2),u4m5mv(2,2),u4m6pv(2,2),u5p4pv(2,2),u5p6pv(2,2),
     &     u6m5mv(2,2),up34v(2,2),u3m3mv(2,2),u4p4pv(2,2),u3p3pv(2,2),
     &     u4m4mv(2,2),
     &     zab313,zab316,zab414,zab514,
     & zab3x14x6,zab3x56x4,zab5x13x4,zab5x34x6
      real(dp):: mt,mtsq,s34,s56,s134,s345,s356,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p1f,p7)*zb(p7,p1f))
!     end statement function
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab316=zabi1j(p3,p6)
      zab414=zabi1j(p4,p4)
      zab514=zabi1j(p5,p4)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab5x34x6=za(p5,p3)*zb(p3,p6)+za(p5,p4)*zb(p4,p6)
      zab3x56x4=za(p3,p5)*zb(p5,p4)+za(p3,p6)*zb(p6,p4)
      zab3x14x6=zab316+za(p3,p4)*zb(p4,p6)
      zab5x13x4=zab514+za(p5,p3)*zb(p3,p4)
      u3p5mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p5,p8)*mt
      u3p5mv(1,2) = - za(p1f,p3)*za(p2f,p5)
      u3p5mv(2,1) = - 1d0/za(p1f,p7)*1d0/za(p2f,p8)*za(p5,p8)*za(p3,p7)*mtsq
      u3p5mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p5)*za(p3,p7)*mt       
!
      u3p4pv(1,1) = - za(p1f,p3)*zb(p2f,p4)
      u3p4pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u3p4pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p4)*mt
      u3p4pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3p6pv(1,1) = - za(p1f,p3)*zb(p2f,p6)
      u3p6pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p6,p8)*mt
      u3p6pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p6)*mt
      u3p6pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u3p3pv(1,1) = - za(p1f,p3)*zb(p2f,p3)
      u3p3pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p3,p8)*mt
      u3p3pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p3)*mt
      u3p3pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p3,p8)*mtsq
!
      u4p4pv(1,1) = - za(p1f,p4)*zb(p2f,p4)
      u4p4pv(1,2) = - za(p1f,p4)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u4p4pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p4)*mt
      u4p4pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u5p6pv(1,1) = - za(p1f,p5)*zb(p2f,p6)
      u5p6pv(1,2) = - za(p1f,p5)*1d0/zb(p2f,p8)*zb(p6,p8)*mt
      u5p6pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p6)*mt
      u5p6pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)*1d0/zb(p2f,p8)*zb(p6,p8)*mtsq
!
      u5p4pv(1,1) = - za(p1f,p5)*zb(p2f,p4)
      u5p4pv(1,2) = - za(p1f,p5)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u5p4pv(2,1) = - 1d0/za(p1f,p7)*za(p5,p7)*zb(p2f,p4)*mt
      u5p4pv(2,2) = - 1d0/za(p1f,p7)*za(p5,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p3,p7)*mt
      u3m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p3)*mt
      u3m3mv(2,2) = - za(p2f,p3)*zb(p1f,p3)
!
      u4m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p4)*mt
      u4m3mv(2,2) = - za(p2f,p3)*zb(p1f,p4)
!
      u4m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m4mv(1,2) = - za(p2f,p4)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p4)*mt
      u4m4mv(2,2) = - za(p2f,p4)*zb(p1f,p4)
!
      u6m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p6,p7)*mt
      u6m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p6)*mt
      u6m3mv(2,2) = - za(p2f,p3)*zb(p1f,p6)
!
      u6m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)*1d0/zb(p1f,p7)*zb(p6,p7)*mtsq
      u6m5mv(1,2) = - za(p2f,p5)*1d0/zb(p1f,p7)*zb(p6,p7)*mt
      u6m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p6)*mt
      u6m5mv(2,2) = - za(p2f,p5)*zb(p1f,p6)
!
      u4m5mv(1,1) = - 1d0/za(p2f,p8)*za(p5,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m5mv(1,2) = - za(p2f,p5)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m5mv(2,1) = - 1d0/za(p2f,p8)*za(p5,p8)*zb(p1f,p4)*mt
      u4m5mv(2,2) = - za(p2f,p5)*zb(p1f,p4)
!
      u4m6pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p6)*zb(p4,p7)*mt
      u4m6pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p6,p8)*mtsq
      u4m6pv(2,1) = - zb(p1f,p4)*zb(p2f,p6)
      u4m6pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p6,p8)*mt
!
      up34v=u3p3pv+u3m3mv+u4p4pv+u4m4mv
!

      resmm = 
     & (1)/(s34*s56*s3456)*(
     & za(p3,p5)*zb(p6,p4)*up34v
     & +zab3x56x4*(u6m5mv+u5p6pv)
     & 
     & -zab5x34x6*(u4m3mv+u3p4pv))
     & 
     & -((mt*za(p3,p5)*u4m6pv
     & +mt*zb(p4,p6)*u3p5mv
     & +zab5x13x4*u3p6pv
     & +zab3x14x6*u4m5mv))/(s34*s56*(s134-mt**2))
     & 
     & +((za(p5,p3)*zb(p4,p3)*(u6m3mv+u3p6pv)
     & +za(p5,p3)*zb(p4,p5)*(u6m5mv+u5p6pv)))/(s34*s345*s3456)
     & 
     & -((za(p3,p5)*zb(p6,p3)*(u4m3mv+u3p4pv)
     & +za(p3,p5)*zb(p6,p5)*(u5p4pv+u4m5mv)))/(s56*s356*s3456)

!     include 'qqbrrbA1m.f'
             
      return
      end





      subroutine autotqaqatbarmp_c5(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,resmp)
!     Implementation of Eq~(7.50) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmp(2,2)
      complex(dp):: u5m3mv(2,2),u3p5pv(2,2),u6p4pv(2,2),u4m6mv(2,2),
     & u6p5pv(2,2),u5m6mv(2,2)
      real(dp):: mt,mtsq,s34,s345,s346,s3456

      mtsq=mt**2
      s34=s(p3,p4)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s346=s(p3,p4)+s(p3,p6)+s(p4,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
!
      u3p5pv(1,1) = - za(p1f,p3)*zb(p2f,p5)
      u3p5pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p5,p8)*mt
      u3p5pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p5)*mt
      u3p5pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p5,p8)*mtsq
!
!
      u5m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p5,p7)*mt
      u5m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p5)*mt
      u5m3mv(2,2) = - za(p2f,p3)*zb(p1f,p5)
!
!
      u4m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p4)*mt
      u4m6mv(2,2) = - za(p2f,p6)*zb(p1f,p4)
!
      u5m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p5,p7)*mt
      u5m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p5)*mt
      u5m6mv(2,2) = - za(p2f,p6)*zb(p1f,p5)
!
      u6p4pv(1,1) = - za(p1f,p6)*zb(p2f,p4)
      u6p4pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u6p4pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p4)*mt
      u6p4pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u6p5pv(1,1) = - za(p1f,p6)*zb(p2f,p5)
      u6p5pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p5,p8)*mt
      u6p5pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p5)*mt
      u6p5pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p5,p8)*mtsq
!
      resmp = 
     & (1)/(s34*s3456)*(
     & (za(p3,p6)*zb(p3,p4)*(u5m3mv+u3p5pv)
     & +za(p3,p6)*zb(p6,p4)*(u6p5pv+u5m6mv))/(s346)
     & -(za(p3,p4)*zb(p5,p4)*(u6p4pv+u4m6mv)
     & +za(p3,p5)*zb(p5,p4)*(u6p5pv+u5m6mv))/(s345)
     &         )

!      include 'qqbrrbA5p.f'
     
      return
      end


      subroutine autotqaqatbarmp_c1(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,resmp)
!     Implementation of Eq~(7.51) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmp(2,2)
      complex(dp):: zabi1j,
     &     zab313,zab414,
     &     u3p4pv(2,2),u4m3mv(2,2),u3p5pv(2,2),u3p6mv(2,2),u4m5pv(2,2),
     &     u4m6mv(2,2),u5m6mv(2,2),u6p4pv(2,2),u6p5pv(2,2),up34v(2,2),
     &     u3m3mv(2,2),u3p3pv(2,2),u4m4mv(2,2),u4p4pv(2,2),
     & zab3x14x5,zab3x56x4,zab6x13x4,zab6x34x5,zab315,zab614
      real(dp):: mt,mtsq,s134,s34,s56,s345,s356,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mt**2/(za(p1f,p7)*zb(p7,p1f))
!     end statement function
!
!     
      mtsq=mt**2
      zab313=zabi1j(p3,p3)
      zab315=zabi1j(p3,p5)
      zab414=zabi1j(p4,p4)
      zab614=zabi1j(p6,p4)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s134=real(zab313+zab414+s(p3,p4))+mtsq
      zab3x56x4=za(p3,p5)*zb(p5,p4)+za(p3,p6)*zb(p6,p4)
      zab3x14x5=zab315+za(p3,p4)*zb(p4,p5)
      zab6x13x4=zab614+za(p6,p3)*zb(p3,p4)
!
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      
      u5m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p5,p7)*mt
      u5m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p5)*mt
      u5m6mv(2,2) = - za(p2f,p6)*zb(p1f,p5)

      u4m5pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p5)*zb(p4,p7)*mt
      u4m5pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p4,p7)*zb(p5,p8)*mtsq
      u4m5pv(2,1) = - zb(p1f,p4)*zb(p2f,p5)
      u4m5pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p4)*zb(p5,p8)*mt
!     
      u3p5pv(1,1) = - za(p1f,p3)*zb(p2f,p5)
      u3p5pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p5,p8)*mt
      u3p5pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p5)*mt
      u3p5pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p5,p8)*mtsq
!
      u3p6mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p3)*za(p6,p8)*mt
      u3p6mv(1,2) = - za(p1f,p3)*za(p2f,p6)
      u3p6mv(2,1) = - 1d0/za(p1f,p7)*1d0/za(p2f,p8)*za(p6,p8)*za(p3,p7)*mtsq
      u3p6mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p6)*za(p3,p7)*mt       
!
      u3p4pv(1,1) = - za(p1f,p3)*zb(p2f,p4)
      u3p4pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u3p4pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p4)*mt
      u3p4pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3p3pv(1,1) = - za(p1f,p3)*zb(p2f,p3)
      u3p3pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p3,p8)*mt
      u3p3pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p3)*mt
      u3p3pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p3,p8)*mtsq
!
      u4p4pv(1,1) = - za(p1f,p4)*zb(p2f,p4)
      u4p4pv(1,2) = - za(p1f,p4)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u4p4pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p4)*mt
      u4p4pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p3,p7)*mt
      u3m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p3)*mt
      u3m3mv(2,2) = - za(p2f,p3)*zb(p1f,p3)
!
      u4m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p4)*mt
      u4m3mv(2,2) = - za(p2f,p3)*zb(p1f,p4)
!
      u4m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m4mv(1,2) = - za(p2f,p4)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p4)*mt
      u4m4mv(2,2) = - za(p2f,p4)*zb(p1f,p4)
!
      u4m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p4)*mt
      u4m6mv(2,2) = - za(p2f,p6)*zb(p1f,p4)
!
      u6p4pv(1,1) = - za(p1f,p6)*zb(p2f,p4)
      u6p4pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u6p4pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p4)*mt
      u6p4pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq

      u6p5pv(1,1) = - za(p1f,p6)*zb(p2f,p5)
      u6p5pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p5,p8)*mt
      u6p5pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p5)*mt
      u6p5pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p5,p8)*mtsq

      up34v=u3p3pv+u3m3mv+u4p4pv+u4m4mv



      resmp=
     & (1)/(s34*s56*s3456)*(
     & za(p3,p6)*zb(p5,p4)*up34v
     & +zab3x56x4*(u6p5pv+u5m6mv)
     & 
     & -zab6x34x5*(u3p4pv+u4m3mv))
     & 
     & -((mt*za(p3,p6)*u4m5pv
     & +mt*zb(p4,p5)*u3p6mv
     & +zab3x14x5*u4m6mv
     & +zab6x13x4*u3p5pv))/(s34*s56*(s134-mt**2))
     & 
     & +((za(p3,p4)*zb(p5,p4)*(u6p4pv+u4m6mv)
     & +za(p3,p5)*zb(p5,p4)*(u6p5pv+u5m6mv)))/(s34*s345*s3456)
     & -((za(p3,p6)*zb(p5,p3)*(u3p4pv+u4m3mv)
     & +za(p3,p6)*zb(p5,p6)*(u6p4pv+u4m6mv)))/(s56*s356*s3456)
     & 

!      include 'qqbrrbA1p.
             
      return
      end



      subroutine autotqaqatbarmp_c2(p1f,p2f,p3,p4,p5,p6,p7,p8,mt,za,zb,resmp)
!     Implementation of Eq~(7.52) of arXiv:2309.03323v2
!     Amplitude 0-->1^Q 2^Qb 3^-_q 4^+_qb 5_q'^+ 6_qb'^-
!     p7 and p8 denote the position in arrays za,zb
!     of the vectors which flatten
!     p1 and p2 to p1f and p2f respectively      
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer::p1f,p2f,p3,p4,p5,p6,p7,p8
      complex(dp)::resmp(2,2)
      complex(dp):: zabi1j,
     & up34v(2,2),u3m3mv(2,2),u3p3pv(2,2),u3p4pv(2,2),u4m3mv(2,2),
     & u4m4mv(2,2),u4m6mv(2,2),u4p4pv(2,2),u5m3mv(2,2),u5m4pv(2,2),
     & u5m6mv(2,2),u6p3mv(2,2),u6p4pv(2,2),u6p5pv(2,2),
     & zab315,zab515,zab614,zab616,
     & zab3x16x5,zab3x56x4,zab6x15x4,zab6x34x5
      real(dp):: mt,mtsq,s156,s34,s56,s345,s356,s3456
!     statement functions
      zabi1j(p3,p4)=za(p3,p1f)*zb(p1f,p4)
     & +za(p3,p7)*zb(p7,p4)*mtsq/(za(p1f,p7)*zb(p7,p1f))
!     end statement function
!
!     
      mtsq=mt**2
      zab315=zabi1j(p3,p5)
      zab515=zabi1j(p5,p5)
      zab614=zabi1j(p6,p4)
      zab616=zabi1j(p6,p6)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s345=s(p3,p4)+s(p3,p5)+s(p4,p5)
      s356=s(p3,p5)+s(p3,p6)+s(p5,p6)
      s3456=s(p3,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)+s(p5,p6)
      s156=real(zab515+zab616+s(p5,p6))+mtsq
      zab3x56x4=za(p3,p5)*zb(p5,p4)+za(p3,p6)*zb(p6,p4)
      zab6x34x5=za(p6,p3)*zb(p3,p5)+za(p6,p4)*zb(p4,p5)
      zab3x16x5=zab315+za(p3,p6)*zb(p6,p5)
      zab6x15x4=zab614+za(p6,p5)*zb(p5,p4)
!
!
      u6p3mv(1,1) = - 1d0/za(p2f,p8)*za(p1f,p6)*za(p3,p8)*mt
      u6p3mv(1,2) = - za(p1f,p6)*za(p2f,p3)
      u6p3mv(2,1) = - 1d0/za(p1f,p7)*1d0/za(p2f,p8)*za(p3,p8)*za(p6,p7)*mtsq
      u6p3mv(2,2) = - 1d0/za(p1f,p7)*za(p2f,p3)*za(p6,p7)*mt       
!
      u3p4pv(1,1) = - za(p1f,p3)*zb(p2f,p4)
      u3p4pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u3p4pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p4)*mt
      u3p4pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3p3pv(1,1) = - za(p1f,p3)*zb(p2f,p3)
      u3p3pv(1,2) = - za(p1f,p3)*1d0/zb(p2f,p8)*zb(p3,p8)*mt
      u3p3pv(2,1) = - 1d0/za(p1f,p7)*za(p3,p7)*zb(p2f,p3)*mt
      u3p3pv(2,2) = - 1d0/za(p1f,p7)*za(p3,p7)*1d0/zb(p2f,p8)*zb(p3,p8)*mtsq
!
      u4p4pv(1,1) = - za(p1f,p4)*zb(p2f,p4)
      u4p4pv(1,2) = - za(p1f,p4)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u4p4pv(2,1) = - 1d0/za(p1f,p7)*za(p4,p7)*zb(p2f,p4)*mt
      u4p4pv(2,2) = - 1d0/za(p1f,p7)*za(p4,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u3m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p3,p7)*mtsq
      u3m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p3,p7)*mt
      u3m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p3)*mt
      u3m3mv(2,2) = - za(p2f,p3)*zb(p1f,p3)
!
      u4m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p4)*mt
      u4m3mv(2,2) = - za(p2f,p3)*zb(p1f,p4)
!
      u5m3mv(1,1) = - 1d0/za(p2f,p8)*za(p3,p8)*1d0/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m3mv(1,2) = - za(p2f,p3)*1d0/zb(p1f,p7)*zb(p5,p7)*mt
      u5m3mv(2,1) = - 1d0/za(p2f,p8)*za(p3,p8)*zb(p1f,p5)*mt
      u5m3mv(2,2) = - za(p2f,p3)*zb(p1f,p5)
!
      u4m4mv(1,1) = - 1d0/za(p2f,p8)*za(p4,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m4mv(1,2) = - za(p2f,p4)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m4mv(2,1) = - 1d0/za(p2f,p8)*za(p4,p8)*zb(p1f,p4)*mt
      u4m4mv(2,2) = - za(p2f,p4)*zb(p1f,p4)
!
      u5m4pv(1,1) = - 1d0/zb(p1f,p7)*zb(p2f,p4)*zb(p5,p7)*mt
      u5m4pv(1,2) = - 1d0/zb(p1f,p7)/zb(p2f,p8)*zb(p5,p7)*zb(p4,p8)*mtsq
      u5m4pv(2,1) = - zb(p1f,p5)*zb(p2f,p4)
      u5m4pv(2,2) = - 1d0/zb(p2f,p8)*zb(p1f,p5)*zb(p4,p8)*mt
!
      u4m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p4,p7)*mtsq
      u4m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p4,p7)*mt
      u4m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p4)*mt
      u4m6mv(2,2) = - za(p2f,p6)*zb(p1f,p4)
!

      u5m6mv(1,1) = - 1d0/za(p2f,p8)*za(p6,p8)*1d0/zb(p1f,p7)*zb(p5,p7)*mtsq
      u5m6mv(1,2) = - za(p2f,p6)*1d0/zb(p1f,p7)*zb(p5,p7)*mt
      u5m6mv(2,1) = - 1d0/za(p2f,p8)*za(p6,p8)*zb(p1f,p5)*mt
      u5m6mv(2,2) = - za(p2f,p6)*zb(p1f,p5)
!

      u6p4pv(1,1) = - za(p1f,p6)*zb(p2f,p4)
      u6p4pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p4,p8)*mt
      u6p4pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p4)*mt
      u6p4pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p4,p8)*mtsq
!
      u6p5pv(1,1) = - za(p1f,p6)*zb(p2f,p5)
      u6p5pv(1,2) = - za(p1f,p6)*1d0/zb(p2f,p8)*zb(p5,p8)*mt
      u6p5pv(2,1) = - 1d0/za(p1f,p7)*za(p6,p7)*zb(p2f,p5)*mt
      u6p5pv(2,2) = - 1d0/za(p1f,p7)*za(p6,p7)*1d0/zb(p2f,p8)*zb(p5,p8)*mtsq
!
      up34v=u3p3pv+u3m3mv+u4p4pv+u4m4mv
      
      resmp=
     & (1)/(s34*s56*s3456)*(
     & zab6x34x5*(u3p4pv+u4m3mv)
     & -za(p3,p6)*zb(p5,p4)*up34v
     & 
     & -zab3x56x4*(u6p5pv+u5m6mv))
     & 
     & -((mt*za(p6,p3)*u5m4pv
     & +mt*zb(p5,p4)*u6p3mv
     & +zab3x16x5*u6p4pv
     & +zab6x15x4*u5m3mv))/(s34*s56*(s156-mt**2))
     & 
     & -((za(p3,p4)*zb(p5,p4)*(u6p4pv+u4m6mv)
     & +za(p3,p5)*zb(p5,p4)*(u6p5pv+u5m6mv)))/(s34*s345*s3456)
     & +((za(p3,p6)*zb(p5,p3)*(u3p4pv+u4m3mv)
     & +za(p3,p6)*zb(p5,p6)*(u6p4pv+u4m6mv)))/(s56*s356*s3456)
     & 
!      include 'qqbrrbA2p.f'
      return
      end


==> anc/constants.f <==

      real(dp),parameter:: zip=0._dp
      real(dp),parameter:: zero=0._dp
      real(dp),parameter:: one=1._dp
      real(dp),parameter:: two=2._dp
      real(dp),parameter:: three=3._dp
      real(dp),parameter:: four=4._dp
      real(dp),parameter:: five=5._dp
      real(dp),parameter:: six=6._dp
      real(dp),parameter:: seven=7._dp
      real(dp),parameter:: eight=8._dp
      real(dp),parameter:: nine=9._dp
      real(dp),parameter:: ten=10._dp
      real(dp),parameter:: eleven=11._dp
      real(dp),parameter:: twelve=12._dp
      real(dp),parameter:: sixteen=16._dp
      real(dp),parameter:: half=0.5_dp
      real(dp),parameter:: quarter=0.25_dp


      real(dp),parameter:: pi=3.14159265358979311599796346854418516_dp
      real(dp),parameter:: pisq=pi*pi
      real(dp),parameter:: pisqo6=pisq/six
      real(dp),parameter:: twopi=two*pi
      real(dp),parameter:: fourpi=four*pi
      real(dp),parameter:: pion4=pi/four
      real(dp),parameter:: pion10=pi/ten
      real(dp),parameter:: pisqm8=pisq-eight

      real(dp),parameter:: rt2=1.414213562373095048801688724209698079_dp
      real(dp),parameter:: twort2=two*rt2
      real(dp),parameter:: fourrt2=four*rt2
! sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.797884560802865355879892119868764_dp
      complex(dp),parameter:: im=(zip,one)
      complex(dp),parameter:: impi=(zip,pi)
      complex(dp),parameter:: czip=(zip,zip)
      complex(dp),parameter:: cone=(one,zip)
      complex(dp),parameter:: ctwo=(two,zip)
      complex(dp),parameter:: chalf=(half,zip)

      real(dp),parameter:: cf=four/three
      real(dp),parameter:: ca=three
      real(dp),parameter:: xn=three
      real(dp),parameter:: Nc=three
      real(dp),parameter:: Ncinv=one/three
      real(dp),parameter:: xnsq=nine
      real(dp),parameter:: v=eight
      real(dp),parameter:: tr=half,TF=half
      real(dp),parameter:: Von4=two
      real(dp),parameter:: ninth=one/nine
      real(dp),parameter:: xn4=xnsq-four
      real(dp),parameter:: qu=two/three
      real(dp),parameter:: qd=-one/three
      real(dp),parameter:: qe=-one
      real(dp),parameter:: spinave=one/four
      real(dp),parameter:: aveqq=spinave/xnsq
      real(dp),parameter:: aveqg=spinave/xn/v
      real(dp),parameter:: avegg=spinave/v**2
      real(dp),parameter:: aem=one/137.035989_dp


      real(dp),parameter:: nbGeV2=0.389379e6_dp
      real(dp),parameter:: pbGeV2=0.389379e9_dp
      real(dp),parameter:: fbGeV2=0.389379e12_dp
!----decifemtobarns
      real(dp),parameter:: dfbGeV2=0.389379e13_dp
      real(dp),parameter:: overa=pbGeV2/xn/256._dp/pi
      integer,parameter:: nloop=2, fn=-5



==> anc/dot.f <==
      function dot(p,i,j)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      integer i,j
      real(dp):: dot,p(mxpart,4)
      dot=p(i,4)*p(j,4)-p(i,1)*p(j,1)-p(i,2)*p(j,2)-p(i,3)*p(j,3)
      return
      end



==> anc/get21from12.f <==
      subroutine get21from12(amp)
! routine to interchange labels to get pm (21) amplitudes from mp (12) ones
      implicit none
      include 'types.f'
      complex(dp):: amp(2,2,2,2,2,2)
      integer h1,h2,h5,h6
      
      do h1=1,2
      do h2=1,2
      do h5=1,2
      do h6=1,2
      
      amp(h1,h2,2,1,h5,h6)=amp(3-h1,3-h2,1,2,3-h5,3-h6)
      
      enddo
      enddo
      enddo
      enddo
            
      return
      end
      
      
      


==> anc/makefile <==
FC = gfortran
#FC = gfortran-mp-11
HERE   = $(PWD)

FFLAGS = -ffixed-line-length-none
DIRS	= $(HERE)

# -----------------------------------------------------------------------------

# Specify the object files. 

2Q3GFILES= \
2q3g.o \
autoggg.o \
dot.o \
spinoru.o

2Q4GFILES= \
2q4g.o \
autogggg.o \
spinoru.o \
dot.o

4Q1GFILES= \
4q1g.o \
autoqag.o \
autoqag354.o \
spinoru.o \
dot.o

4Q2GFILES= \
4q2g.o \
get21from12.o \
autoqagg3456.o \
autoqagg3456mppp.o \
autoqagg3456mpmm.o \
autoqagg3456mpmp.o \
autoqagg3456mppm.o \
autoqagg3564.o \
autoqagg3564mppp.o \
autoqagg3564mpmm.o \
autoqagg3564mpmp.o \
autoqagg3564mppm.o \
autoqagg5346.o \
autoqagg5346mppp.o \
autoqagg5346mpmm.o \
autoqagg5346mpmp.o \
autoqagg5346mppm.o \
autoqagg3546.o \
autoqagg3546mpmm.o \
autoqagg3546mpmp.o \
autoqagg6354.o \
autoqagg6354mpmp.o \
autoqagg6354mpmm.o \
spinoru.o \
dot.o

6QFILES= \
6q.o \
autoqaqa.o \
spinoru.o \
dot.o

.f.o:	
		$(FC) $(FFLAGS) -c $< 

# -----------------------------------------------------------------------------

all: 2q3g 2q4g 4q1g 4q2g 6q

2q3g: \
	$(2Q3GFILES) 
	$(FC) $(FFLAGS)  -o $@ \
            $(2Q3GFILES) 

2q4g: \
	$(2Q4GFILES) 
	$(FC) $(FFLAGS)  -o $@ \
            $(2Q4GFILES) 

4q1g: \
	$(4Q1GFILES) 
	$(FC) $(FFLAGS)  -o $@ \
            $(4Q1GFILES) 

4q2g: \
	$(4Q2GFILES) 
	$(FC) $(FFLAGS)  -o $@ \
            $(4Q2GFILES) 

6q: \
	$(6QFILES) 
	$(FC) $(FFLAGS)  -o $@ \
            $(6QFILES) 

# -----------------------------------------------------------------------------

clean:
	- rm -f *.o *.mod *.s *.prj *~ core run

# -----------------------------------------------------------------------------

# DO NOT DELETE
FTNCHEKPATH = /home/ellis/bin/
FORCHKPATH = /home/ellis/bin/

# Specify the dependencies of the .o files and the rules to make them.

FOROPTS = -include=$(INCPATH) -nonovice -nopretty -quiet

.SUFFIXES: .prj

# improved so that .prj files are moved out of src directory and
# into base, only for .f files that don't already exist there
.f.prj: 
		$(FTNCHEKPATH)/ftnchek -project -noextern\
            $(FOROPTS) $< ; \
            if ! [ -e $(HERE)/$(notdir $<) ] ; then \
            mv $(basename $<).prj $(HERE) ; fi

PRJS =     $(TOTAL:.o=.prj) 

check:      $(PRJS) 
		$(FTNCHEKPATH)/ftnchek -Incdir $(INCPATH) $(FOROPTS) $(PRJS)



PRJSF =      $(TOTAL:.o=.f) 

checkf:      
		$(FORCHKPATH)/forchk  $(PRJSF)

# -----------------------------------------------------------------------------







==> anc/mxpart.f <==

      integer:: mxpart
      parameter(mxpart=14)


==> anc/spinoru.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      subroutine spinoru(N,p,za,zb)
      implicit none
      include 'types.f'
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl,
c---za(i,j)*zb(j,i)=s(i,j)
      include 'constants.f'
      include 'mxpart.f'
      include 'sprods_com.f'

      integer, intent(in) :: N
      real(dp), intent(in) :: p(mxpart,4)
      complex(dp), intent(out) :: za(mxpart,mxpart),zb(mxpart,mxpart)

      real(dp):: rt(mxpart),dot
      complex(dp):: c23(mxpart),f(mxpart)
      integer:: i,j

c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
         za(j,j)=czip
         zb(j,j)=za(j,j)

c-----positive energy case
         if (p(j,4) > zip) then
            rt(j)=p(j,4)+p(j,1)
!-----  for numerical safety
            if (rt(j) > 0._dp) then
              rt(j)=sqrt(rt(j))
            else
              rt(j)=1.e-32_dp
            endif
            c23(j)=cmplx(p(j,3),-p(j,2),kind=dp)
            f(j)=cone
         else
c-----negative energy case
            rt(j)=-p(j,4)-p(j,1)
!-----  for numerical safety
            if (rt(j) > 0._dp) then
              rt(j)=sqrt(rt(j))
            else
              rt(j)=1.e-32_dp
            endif
            c23(j)=cmplx(-p(j,3),p(j,2),kind=dp)
            f(j)=im
!            f(j)=-cone	! changed phase so that <a -b>=-<ab> and [a -b]=[ab] 
         endif
      enddo
      do i=2,N
         do j=1,i-1
         s(i,j)=2*dot(p,i,j)
         za(i,j)=f(i)*f(j)
     &   *(c23(i)*rt(j)/rt(i)-c23(j)*rt(i)/rt(j))
! Check for numerical safety -- this routine is sometimes called with
! exactly collinear momenta, e.g. auxiliary vectors for massive vectors,
! and we do not want it to create a FPE
         if (abs(za(i,j)) == 0._dp) then
           zb(i,j)=0._dp
         else

c Disabled this check August 2018 since it can cause poor cancellation
c Reinstated with a much tighter check for 4f single top calculation
c         if (abs(s(i,j))<1.e-10_dp) then
c           zb(i,j)=-(f(i)*f(j))**2*conjg(za(i,j))
c         else
           zb(i,j)=-s(i,j)/za(i,j)
c         endif
         endif
         za(j,i)=-za(i,j)
         zb(j,i)=-zb(i,j)
         s(j,i)=s(i,j)
         enddo
      enddo

      return
      end


==> anc/sprods_com.f <==

      real(dp):: s(mxpart,mxpart)
      common/sprods/s
!$omp threadprivate(/sprods/)


==> anc/types.f <==

      integer, parameter :: sp = selected_real_kind(6)
      integer, parameter :: dp = selected_real_kind(15)
      integer, parameter :: ex = selected_real_kind(18)
      integer, parameter :: qp = selected_real_kind(33)


==> anc/zprods_decl.f <==

      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)



